Benchmark and Best Practices for Biomedical Knowledge Graph Embeddings

Much of biomedical and healthcare data is encoded in discrete, symbolic form such as text and medical codes. There is a wealth of expert-curated biomedical domain knowledge stored in knowledge bases and ontologies, but the lack of reliable methods for learning knowledge representation has limited their usefulness in machine learning applications. While text-based representation learning has significantly improved in recent years through advances in natural language processing, attempts to learn biomedical concept embeddings so far have been lacking. A recent family of models called knowledge graph embeddings have shown promising results on general domain knowledge graphs, and we explore their capabilities in the biomedical domain. We train several state-of-the-art knowledge graph embedding models on the SNOMED-CT knowledge graph, provide a benchmark with comparison to existing methods and in-depth discussion on best practices, and make a case for the importance of leveraging the multi-relational nature of knowledge graphs for learning biomedical knowledge representation. The embeddings, code, and materials will be made available to the communitY.

==> Supplements/code/application.py <==
# modified version of original

# Copyright 2019 MilaGraph. All Rights Reserved.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.
#
# Author: Zhaocheng Zhu

"""Implementation of applications"""
from __future__ import print_function, absolute_import, unicode_literals, division

import os
import re
import pickle
import logging
import multiprocessing
from collections import defaultdict
import time
from future.builtins import str, map, range
from easydict import EasyDict
import numpy as np
import json
import pandas as pd
import torch

from .. import lib, cfg, auto
from .. import graph, solver
from ..util import assert_in, monitor, SharedNDArray

from tqdm import tqdm, trange

logger = logging.getLogger(__name__)


class ApplicationMixin(object):
    """
    General interface of graph applications.

    Parameters:
        dim (int): dimension of embeddings
        gpus (list of int, optional): GPU ids, default is all GPUs
        cpu_per_gpu (int, optional): number of CPU threads per GPU, default is all CPUs
        gpu_memory_limit (int, optional): memory limit per GPU in bytes, default is all memory
        float_type (dtype, optional): type of parameters
        index_type (dtype, optional): type of graph indexes
    """
    def __init__(self, dim, gpus=[], cpu_per_gpu=auto, gpu_memory_limit=auto,
                 float_type=cfg.float_type, index_type=cfg.index_type):
        self.dim = dim
        self.gpus = gpus
        self.cpu_per_gpu = cpu_per_gpu
        self.gpu_memory_limit = gpu_memory_limit
        self.float_type = float_type
        self.index_type = index_type
        self.set_format()

    def get_graph(self, **kwargs):
        raise NotImplementedError

    def get_solver(self, **kwargs):
        raise NotImplementedError

    def set_format(self, delimiters=" \t\r\n", comment="#"):
        """
        Set the format for parsing input data.

        Parameters:
            delimiters (str, optional): string of delimiter characters
            comment (str, optional): prefix of comment strings
        """
        self.delimiters = delimiters
        self.comment = comment
        self.pattern = re.compile("[%s]" % self.delimiters)

    @monitor.time
    def load(self, **kwargs):
        """load(**kwargs)
        Load a graph from file or Python object.
        Arguments depend on the underlying graph type.
        """
        self.graph = self.get_graph(**kwargs)
        if "file_name" in kwargs or "vector_file" in "kwargs":
            self.graph.load(delimiters=self.delimiters, comment=self.comment, **kwargs)
        else:
            self.graph.load(**kwargs)

    @monitor.time
    def build(self, **kwargs):
        """build(**kwargs)
        Build the solver from the graph.
        Arguments depend on the underlying solver type.
        """
        self.solver = self.get_solver(**kwargs)
        self.solver.build(self.graph, **kwargs)

    @monitor.time
    def train(self, **kwargs):
        """train(**kwargs)
        Train embeddings with the solver.
        Arguments depend on the underlying solver type.
        """
        self.solver.train(**kwargs)

    @monitor.time
    def evaluate(self, task, **kwargs):
        """evaluate(task, **kwargs)
        Evaluate the learned embeddings on a downstream task.
        Arguments depend on the underlying graph type and the task.

        Parameters:
            task (str): name of task

        Returns:
            dict: metrics and their values
        """
        func_name = task.replace(" ", "_")
        if not hasattr(self, func_name):
            raise ValueError("Unknown task `%s`" % task)

        logger.info(lib.io.header(task))
        result = getattr(self, func_name)(**kwargs)
        if isinstance(result, dict):
            for metric, value in sorted(result.items()):
                logger.warning("%s: %g" % (metric, value))

        return result

    @monitor.time
    def load_model(self, file_name):
        """
        Load model in pickle format.

        Parameters:
            file_name (str): file name:
        """
        logger.warning("load model from `%s`" % file_name)

        with open(file_name, "rb") as fin:
            model = pickle.load(fin)
        self.set_parameters(model)

    @monitor.time
    def save_model(self, file_name, save_hyperparameter=False):
        """
        Save model in pickle format.

        Parameters:
            file_name (str): file name
            save_hyperparameter (bool, optional): save hyperparameters or not, default is false
        """
        def is_mapping(name, attribute):
            return "2" in name

        def is_embedding(name, attribute):
            if name[0] == "_":
                return False
            return isinstance(attribute, np.ndarray)

        def is_hyperparameter(name, attribute):
            if name[0] == "_":
                return False
            return isinstance(attribute, int) or isinstance(attribute, float) or isinstance(attribute, str)

        def get_attributes(object, filter):
            attributes = EasyDict()
            for name in dir(object):
                attribute = getattr(object, name)
                if filter(name, attribute):
                    attributes[name] = attribute
            return attributes

        logger.warning("save model to `%s`" % file_name)

        model = EasyDict()
        model.graph = get_attributes(self.graph, is_mapping)
        model.solver = get_attributes(self.solver, is_embedding)
        if save_hyperparameter:
            model.graph.update(get_attributes(self.graph, is_hyperparameter))
            model.solver.update(get_attributes(self.solver, is_hyperparameter))
            model.solver.optimizer = get_attributes(self.solver.optimizer, is_hyperparameter)
            model.solver.optimizer.schedule = self.solver.optimizer.schedule.type

        with open(file_name, "wb") as fout:
            pickle.dump(model, fout, protocol=pickle.HIGHEST_PROTOCOL)

    def get_mapping(self, id2name, name2id):
        mapping = []
        for name in id2name:
            if name not in name2id:
                raise ValueError("Can't find the embedding for `%s`" % name)
            mapping.append(name2id[name])
        return mapping

    def tokenize(self, str):
        str = str.strip(self.delimiters)
        comment_start = str.find(self.comment)
        if comment_start != -1:
            str = str[:comment_start]
        return self.pattern.split(str)

    def name_map(self, dicts, names):
        assert len(dicts) == len(names), "The number of dictionaries and names must be equal"

        indexes = [[] for _ in range(len(names))]
        num_param = len(names)
        num_sample = len(names[0])
        for i in range(num_sample):
            valid = True
            for j in range(num_param):
                if names[j][i] not in dicts[j]:
                    valid = False
                    break
            if valid:
                for j in range(num_param):
                    indexes[j].append(dicts[j][names[j][i]])
        return indexes

    def gpu_map(self, func, settings):
        import torch

        gpus = self.gpus if self.gpus else range(torch.cuda.device_count())
        new_settings = []
        for i, setting in enumerate(settings):
            new_settings.append(setting + (gpus[i % len(gpus)],))
        settings = new_settings

        try:
            start_method = multiprocessing.get_start_method()
            # if there are other running processes, this could cause leakage of semaphores
            multiprocessing.set_start_method("spawn", force=True)
            pool = multiprocessing.Pool(len(gpus))
            results = pool.map(func, settings, chunksize=1)
            multiprocessing.set_start_method(start_method, force=True)
        except AttributeError:
            logger.info("Spawn mode is not supported by multiprocessing. Switch to serial execution.")
            results = list(map(func, settings))

        return results


class GraphApplication(ApplicationMixin):
    """
    Node embedding application.

    Given a graph, it embeds each node into a continuous vector representation.
    The learned embeddings can be used for many downstream tasks.
    e.g. **node classification**, **link prediction**, **node analogy**.
    The similarity between node embeddings can be measured by cosine distance.

    Supported Models:
        - DeepWalk (`DeepWalk: Online Learning of Social Representations`_)
        - LINE (`LINE: Large-scale Information Network Embedding`_)
        - node2vec (`node2vec: Scalable Feature Learning for Networks`_)

    .. _DeepWalk\: Online Learning of Social Representations:
        https://arxiv.org/pdf/1403.6652.pdf
    .. _LINE\: Large-scale Information Network Embedding:
        https://arxiv.org/pdf/1503.03578.pdf
    .. _node2vec\: Scalable Feature Learning for Networks:
        https://www.kdd.org/kdd2016/papers/files/rfp0218-groverA.pdf

    Parameters:
        dim (int): dimension of embeddings
        gpus (list of int, optional): GPU ids, default is all GPUs
        cpu_per_gpu (int, optional): number of CPU threads per GPU, default is all CPUs
        float_type (dtype, optional): type of parameters
        index_type (dtype, optional): type of graph indexes

    See also:
        :class:`Graph <graphvite.graph.Graph>`,
        :class:`GraphSolver <graphvite.solver.GraphSolver>`
    """

    def get_graph(self, **kwargs):
        return graph.Graph(self.index_type)

    def get_solver(self, **kwargs):
        if self.cpu_per_gpu == auto:
            num_sampler_per_worker = auto
        else:
            num_sampler_per_worker = self.cpu_per_gpu - 1
        return solver.GraphSolver(self.dim, self.float_type, self.index_type, self.gpus, num_sampler_per_worker,
                                  self.gpu_memory_limit)

    def set_parameters(self, model):
        mapping = self.get_mapping(self.graph.id2name, model.graph.name2id)
        self.solver.vertex_embeddings[:] = model.solver.vertex_embeddings[mapping]
        self.solver.context_embeddings[:] = model.solver.context_embeddings[mapping]

    def node_classification(self, X=None, Y=None, file_name=None, portions=(0.02,), normalization=False, times=1,
                            patience=100):
        """
        Evaluate node embeddings on node classification task.

        Parameters:
            X (list of str, optional): names of nodes
            Y (list, optional): labels of nodes
            file_name (str, optional): file of nodes & labels
            portions (tuple of float, optional): how much data for training
            normalization (bool, optional): normalize the embeddings or not
            times (int, optional): number of trials
            patience (int, optional): patience on loss convergence

        Returns:
            dict: macro-F1 & micro-F1 averaged over all trials
        """
        import scipy.sparse as sp

        self.solver.clear()

        if file_name:
            if not (X is None and Y is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            X = []
            Y = []
            with open(file_name, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    x, y = tokens
                    X.append(x)
                    Y.append(y)
        if X is None or Y is None:
            raise ValueError("Either evaluataion data (X, Y) or a file name should be provided")

        name2id = self.graph.name2id
        class2id = {c:i for i, c in enumerate(np.unique(Y))}
        new_X, new_Y = self.name_map((name2id, class2id), (X, Y))
        logger.info("effective labels: %d / %d" % (len(new_X), len(X)))
        X = np.asarray(new_X)
        Y = np.asarray(new_Y)

        labels = sp.coo_matrix((np.ones_like(X), (X, Y)), dtype=np.int32).todense()
        indexes, _ = np.where(np.sum(labels, axis=1) > 0)
        # discard non-labeled nodes
        labels = labels[indexes]
        vertex_embeddings = SharedNDArray(self.solver.vertex_embeddings[indexes])

        settings = []
        for portion in portions:
            settings.append((vertex_embeddings, labels, portion, normalization, times, patience))
        results = self.gpu_map(linear_classification, settings)

        metrics = {}
        for result in results:
            metrics.update(result)
        return metrics

    def link_prediction(self, H=None, T=None, Y=None, file_name=None, filter_H=None, filter_T=None, filter_file=None):
        """
        Evaluate node embeddings on link prediction task.

        Parameters:
            H (list of str, optional): names of head nodes
            T (list of str, optional): names of tail nodes
            Y (list of int, optional): labels of edges
            file_name (str, optional): file of edges and labels (e.g. validation set)
            filter_H (list of str, optional): names of head nodes to filter out
            filter_T (list of str, optional): names of tail nodes to filter out
            filter_file (str, optional): file of edges to filter out (e.g. training set)

        Returns:
            dict: AUC of link prediction
        """
        import torch

        from .network import LinkPredictor

        self.solver.clear()

        if file_name:
            if not (H is None and T is None and Y is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            H = []
            T = []
            Y = []
            with open(file_name, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    h, t, y = tokens
                    H.append(h)
                    T.append(t)
                    Y.append(y)
        if H is None or T is None or Y is None:
            raise ValueError("Either evaluation data or file should be provided")

        if filter_file:
            if not (filter_H is None and filter_T is None):
                raise ValueError("Filter data and file should not be provided at the same time")
            filter_H = []
            filter_T = []
            with open(filter_file, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    h, t = tokens
                    filter_H.append(h)
                    filter_T.append(t)
        elif filter_H is None:
            filter_H = []
            filter_T = []

        name2id = self.graph.name2id
        Y = [int(y) for y in Y]
        new_H, new_T, new_Y = self.name_map((name2id, name2id, {0:0, 1:1}), (H, T, Y))
        logger.info("effective edges: %d / %d" % (len(new_H), len(H)))
        H = new_H
        T = new_T
        Y = new_Y
        new_H, new_T = self.name_map((name2id, name2id), (filter_H, filter_T))
        logger.info("effective filter edges: %d / %d" % (len(new_H), len(filter_H)))
        filters = set(zip(new_H, new_T))
        new_H = []
        new_T = []
        new_Y = []
        for h, t, y in zip(H, T, Y):
            if (h, t) not in filters:
                new_H.append(h)
                new_T.append(t)
                new_Y.append(y)
        logger.info("remaining edges: %d / %d" % (len(new_H), len(H)))
        H = np.asarray(new_H)
        T = np.asarray(new_T)
        Y = np.asarray(new_Y)

        vertex_embeddings = self.solver.vertex_embeddings
        context_embeddings = self.solver.context_embeddings
        model = LinkPredictor(self.solver.model, vertex_embeddings, context_embeddings)
        model = model.cuda()

        H = torch.as_tensor(H)
        T = torch.as_tensor(T)
        Y = torch.as_tensor(Y)
        H = H.cuda()
        T = T.cuda()
        Y = Y.cuda()
        score = model(H, T)
        order = torch.argsort(score, descending=True)
        Y = Y[order]
        hit = torch.cumsum(Y, dim=0)
        all = torch.sum(Y == 0) * torch.sum(Y == 1)
        auc = torch.sum(hit[Y == 0]).item() / all.item()

        return {
            "AUC": auc
        }


def linear_classification(args):
    import torch
    from torch import optim
    from torch.nn import functional as F
    from .network import NodeClassifier

    def generate_one_vs_rest(indexes, labels):
        new_indexes = []
        new_labels = []
        num_class = labels.shape[1]
        for index, sample_labels in zip(indexes, labels):
            for cls in np.where(sample_labels)[0]:
                new_indexes.append(index)
                new_label = np.zeros(num_class, dtype=np.int)
                new_label[cls] = 1
                new_labels.append(new_label)
        return torch.as_tensor(new_indexes), torch.as_tensor(new_labels)

    embeddings, labels, portion, normalization, times, patience, gpu = args
    embeddings = np.asarray(embeddings)
    num_sample, num_class = labels.shape
    num_train = int(num_sample * portion)

    macro_f1s = []
    micro_f1s = []
    for t in range(times):
        samples = np.random.permutation(num_sample)
        train_samples = samples[:num_train]
        train_labels = np.asarray(labels[train_samples])
        train_samples, train_labels = generate_one_vs_rest(train_samples, train_labels)
        test_samples = torch.as_tensor(samples[num_train:])
        test_labels = torch.as_tensor(labels[test_samples])

        model = NodeClassifier(embeddings, num_class, normalization=normalization)

        train_samples = train_samples.cuda(gpu)
        train_labels = train_labels.cuda(gpu)
        test_samples = test_samples.cuda(gpu)
        test_labels = test_labels.cuda(gpu)
        model = model.cuda(gpu)

        # train
        optimizer = optim.SGD(model.parameters(), lr=1, weight_decay=2e-5, momentum=0.9)
        best_loss = float("inf")
        best_epoch = -1
        for epoch in range(100000):
            optimizer.zero_grad()
            logits = model(train_samples)
            loss = F.binary_cross_entropy_with_logits(logits, train_labels.float())
            loss.backward()
            optimizer.step()

            loss = loss.item()
            if loss < best_loss:
                best_epoch = epoch
                best_loss = loss
            if epoch == best_epoch + patience:
                break

        # test
        logits = model(test_samples)
        num_labels = test_labels.sum(dim=1, keepdim=True)
        sorted, _ = logits.sort(dim=1, descending=True)
        thresholds = sorted.gather(dim=1, index=num_labels-1)
        predictions = (logits >= thresholds).int()
        # compute metric
        num_TP_per_class = (predictions & test_labels).sum(dim=0).float()
        num_T_per_class = test_labels.sum(dim=0).float()
        num_P_per_class = predictions.sum(dim=0).float()
        macro_f1s.append((2 * num_TP_per_class / (num_T_per_class + num_P_per_class)).mean().item())
        num_TP = (predictions & test_labels).sum().float()
        num_T = test_labels.sum().float()
        num_P = predictions.sum().float()
        micro_f1s.append((2 * num_TP / (num_T + num_P)).item())

    return {
        "macro-F1@%g%%" % (portion * 100): np.mean(macro_f1s),
        "micro-F1@%g%%" % (portion * 100): np.mean(micro_f1s)
    }


class WordGraphApplication(ApplicationMixin):
    """
    Word node embedding application.

    Given a corpus, it embeds each word into a continuous vector representation.
    The learned embeddings can be used for natural language processing tasks.
    This can be viewed as a variant of the word2vec algorithm, with random walk augmentation support.
    The similarity between node embeddings can be measured by cosine distance.

    Supported Models:
        - LINE (`LINE: Large-scale Information Network Embedding`_)

    Parameters:
        dim (int): dimension of embeddings
        gpus (list of int, optional): GPU ids, default is all GPUs
        cpu_per_gpu (int, optional): number of CPU threads per GPU, default is all CPUs
        float_type (dtype, optional): type of parameters
        index_type (dtype, optional): type of graph indexes

    See also:
        :class:`WordGraph <graphvite.graph.WordGraph>`,
        :class:`GraphSolver <graphvite.solver.GraphSolver>`
    """
    def get_graph(self, **kwargs):
        return graph.WordGraph(self.index_type)

    def get_solver(self, **kwargs):
        if self.cpu_per_gpu == auto:
            num_sampler_per_worker = auto
        else:
            num_sampler_per_worker = self.cpu_per_gpu - 1
        return solver.GraphSolver(self.dim, self.float_type, self.index_type, self.gpus, num_sampler_per_worker,
                                  self.gpu_memory_limit)

    def set_parameters(self, model):
        mapping = self.get_mapping(self.graph.id2name, model.graph.name2id)
        self.solver.vertex_embeddings[:] = model.solver.vertex_embeddings[mapping]
        self.solver.context_embeddings[:] = model.solver.context_embeddings[mapping]


class KnowledgeGraphApplication(ApplicationMixin):
    """
    Knowledge graph embedding application.

    Given a knowledge graph, it embeds each entity and relation into a continuous vector representation respectively.
    The learned embeddings can be used for analysis of knowledge graphs.
    e.g. **entity prediction**, **link prediction**.
    The likelihood of edges can be predicted by computing the score function over embeddings of triplets.

    Supported Models:
        - TransE (`Translating Embeddings for Modeling Multi-relational Data`_)
        - DistMult (`Embedding Entities and Relations for Learning and Inference in Knowledge Bases`_)
        - ComplEx (`Complex Embeddings for Simple Link Prediction`_)
        - SimplE (`SimplE Embedding for Link Prediction in Knowledge Graphs`_)
        - RotatE (`RotatE: Knowledge Graph Embedding by Relational Rotation in Complex Space`_)

    .. _Translating Embeddings for Modeling Multi-relational Data:
        http://papers.nips.cc/paper/5071-translating-embeddings-for-modeling-multi-relational-data.pdf
    .. _Embedding Entities and Relations for Learning and Inference in Knowledge Bases:
        https://arxiv.org/pdf/1412.6575.pdf
    .. _Complex Embeddings for Simple Link Prediction:
        http://proceedings.mlr.press/v48/trouillon16.pdf
    .. _SimplE Embedding for Link Prediction in Knowledge Graphs:
        https://papers.nips.cc/paper/7682-simple-embedding-for-link-prediction-in-knowledge-graphs.pdf
    .. _RotatE\: Knowledge Graph Embedding by Relational Rotation in Complex Space:
        https://arxiv.org/pdf/1902.10197.pdf

    Parameters:
        dim (int): dimension of embeddings
        gpus (list of int, optional): GPU ids, default is all GPUs
        cpu_per_gpu (int, optional): number of CPU threads per GPU, default is all CPUs
        float_type (dtype, optional): type of parameters
        index_type (dtype, optional): type of graph indexes

    Note:
        The implementation of TransE, DistMult and ComplEx, SimplE are slightly different from their original papers.
        The loss function and the regularization term generally follow `this repo`_.
        Self-adversarial negative sampling is also adopted in these models like RotatE.

    .. _this repo: https://github.com/DeepGraphLearning/KnowledgeGraphEmbedding

    See also:
        :class:`KnowledgeGraph <graphvite.graph.KnowledgeGraph>`,
        :class:`KnowledgeGraphSolver <graphvite.solver.KnowledgeGraphSolver>`
    """

    SAMPLE_PER_DIMENSION = 7
    MEMORY_SCALE_FACTOR = 1.5

    def get_graph(self, **kwargs):
        return graph.KnowledgeGraph(self.index_type)

    def get_solver(self, **kwargs):
        if self.cpu_per_gpu == auto:
            num_sampler_per_worker = auto
        else:
            num_sampler_per_worker = self.cpu_per_gpu - 1
        return solver.KnowledgeGraphSolver(self.dim, self.float_type, self.index_type, self.gpus, num_sampler_per_worker,
                                           self.gpu_memory_limit)

    def set_parameters(self, model):
        entity_mapping = self.get_mapping(self.graph.id2entity, model.graph.entity2id)
        relation_mapping = self.get_mapping(self.graph.id2relation, model.graph.relation2id)
        self.solver.entity_embeddings[:] = model.solver.entity_embeddings[entity_mapping]
        self.solver.relation_embeddings[:] = model.solver.relation_embeddings[relation_mapping]

    def entity_prediction(self, H=None, R=None, T=None, file_name=None, save_file=None, target="tail", k=10,
                          backend=cfg.backend):
        """
        Predict the distribution of missing entity or relation for triplets.

        Parameters:
            H (list of str, optional): names of head entities
            R (list of str, optional): names of relations
            T (list of str, optional): names of tail entities
            file_name (str, optional): file of triplets (e.g. validation set)
            save_file (str, optional): ``txt`` or ``pkl`` file to save predictions
            k (int, optional): top-k recalls will be returned
            target (str, optional): 'head' or 'tail'
            backend (str, optional): 'graphvite' or 'torch'

        Return:
            list of list of tuple: top-k recalls for each triplet, if save file is not provided
        """
        def torch_predict():
            import torch

            entity_embeddings = SharedNDArray(self.solver.entity_embeddings)
            relation_embeddings = SharedNDArray(self.solver.relation_embeddings)

            num_gpu = len(self.gpus) if self.gpus else torch.cuda.device_count()
            work_load = (num_sample + num_gpu - 1) // num_gpu
            settings = []

            for i in range(num_gpu):
                work_H = H[work_load * i: work_load * (i+1)]
                work_R = R[work_load * i: work_load * (i+1)]
                work_T = T[work_load * i: work_load * (i+1)]
                settings.append((entity_embeddings, relation_embeddings, work_H, work_R, work_T,
                                 None, None, target, k, self.solver.model, self.solver.margin))

            results = self.gpu_map(triplet_prediction, settings)
            return sum(results, [])

        def graphvite_predict():
            num_entity = len(entity2id)
            batch_size = self.get_batch_size(num_entity)
            recalls = []

            for i in range(0, num_sample, batch_size):
                batch_h = H[i: i + batch_size]
                batch_r = R[i: i + batch_size]
                batch_t = T[i: i + batch_size]
                batch = self.generate_one_vs_rest(batch_h, batch_r, batch_t, num_entity, target)

                scores = self.solver.predict(batch)
                scores = scores.reshape(-1, num_entity)
                indexes = np.argpartition(scores, num_entity - k, axis=-1)
                for index, score in zip(indexes, scores):
                    index = index[-k:]
                    score = score[index]
                    order = np.argsort(score)[::-1]
                    recall = list(zip(index[order], score[order]))
                    recalls.append(recall)

            return recalls

        assert_in(["head", "tail"], target=target)
        assert_in(["graphvite", "torch"], backend=backend)

        if backend == "torch":
            self.solver.clear()

        if file_name:
            if not (H is None and R is None and T is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            H = []
            R = []
            T = []
            with open(file_name, "r") as fin:
                for i, line in enumerate(fin):
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    if 3 <= len(tokens) <= 4:
                        h, r, t = tokens[:3]
                    elif len(tokens) == 2:
                        if target == "head":
                            r, t = tokens
                            h = None
                        else:
                            h, r = tokens
                            t = None
                    else:
                        raise ValueError("Invalid line format at line %d in %s" % (i + 1, file_name))
                    H.append(h)
                    R.append(r)
                    T.append(t)
        if (H is None and T is None) or R is None:
            raise ValueError("Either evaluation data or file should be provided")
        if H is None:
            target = "head"
        if T is None:
            target = "tail"

        entity2id = self.graph.entity2id
        relation2id = self.graph.relation2id
        num_sample = len(R)
        new_H = np.zeros(num_sample, dtype=np.uint32)
        new_T = np.zeros(num_sample, dtype=np.uint32)
        if target == "head":
            new_R, new_T = self.name_map((relation2id, entity2id), (R, T))
        if target == "tail":
            new_H, new_R = self.name_map((entity2id, relation2id), (H, R))
        assert len(new_R) == len(R), "Can't recognize some entities or relations"
        H = np.asarray(new_H, dtype=np.uint32)
        R = np.asarray(new_R, dtype=np.uint32)
        T = np.asarray(new_T, dtype=np.uint32)

        if backend == "graphvite":
            recalls = graphvite_predict()
        else:
            recalls = torch_predict()

        id2entity = self.graph.id2entity
        new_recalls = []
        for recall in recalls:
            new_recall = [(id2entity[e], s) for e, s in recall]
            new_recalls.append(new_recall)
        recalls = new_recalls

        if save_file:
            logger.warning("save entity predictions to `%s`" % save_file)
            extension = os.path.splitext(save_file)[1]
            if extension == ".txt":
                with open(save_file, "w") as fout:
                    for recall in recalls:
                        tokens = ["%s: %g" % x for x in recall]
                        fout.write("%s\n" % "\t".join(tokens))
            elif extension == ".pkl":
                with open(save_file, "wb") as fout:
                    pickle.dump(recalls, fout, protocol=pickle.HIGHEST_PROTOCOL)
            else:
                raise ValueError("Unknown file extension `%s`" % extension)
        else:
            return recalls

    def link_prediction(self, H=None, R=None, T=None, filter_H=None, filter_R=None, filter_T=None, file_name=None,
                        filter_files=None, target="both", fast_mode=None, backend=cfg.backend, data_dir=None, output_dir=None, k=10, per_relation_eval=False):
        """
        Evaluate knowledge graph embeddings on link prediction task.

        Parameters:
            H (list of str, optional): names of head entities
            R (list of str, optional): names of relations
            T (list of str, optional): names of tail entities
            file_name (str, optional): file of triplets (e.g. validation set)
            filter_H (list of str, optional): names of head entities to filter out
            filter_R (list of str, optional): names of relations to filter out
            filter_T (list of str, optional): names of tail entities to filter out
            filter_files (str, optional): files of triplets to filter out (e.g. training / validation / test set)
            target (str, optional): 'head', 'tail' or 'both'
            fast_mode (int, optional): if specified, only that number of samples will be evaluated
            backend (str, optional): 'graphvite' or 'torch'

        Returns:
            dict: MR, MRR, HITS\@1, HITS\@3 & HITS\@10 of link prediction
        """
        def torch_predict():
            import torch

            entity_embeddings = SharedNDArray(self.solver.entity_embeddings)
            relation_embeddings = SharedNDArray(self.solver.relation_embeddings)

            num_gpu = len(self.gpus) if self.gpus else torch.cuda.device_count()
            work_load = (fast_mode + num_gpu - 1) // num_gpu
            settings = []

            for i in range(num_gpu):
                work_H = H[work_load * i: work_load * (i+1)]
                work_R = R[work_load * i: work_load * (i+1)]
                work_T = T[work_load * i: work_load * (i+1)]
                settings.append((entity_embeddings, relation_embeddings, work_H, work_R, work_T,
                                 exclude_H, exclude_T, target, None, self.solver.model, self.solver.margin))

            results = self.gpu_map(triplet_prediction, settings)
            return np.concatenate(results)

        def graphvite_predict():
            num_entity = len(entity2id)
            num_relation = len(relation2id)
            if target == "both":
                batch_size = self.get_batch_size(num_entity * 2)
            else:
                batch_size = self.get_batch_size(num_entity)
            rankings = []
            quantiles = []
            quantiles_1000 = []
            quantiles_100 = []
            quantiles_10 = []
            recalls = []

            for i in range(0, fast_mode, batch_size):
                batch_h = H[i: i + batch_size]
                batch_r = R[i: i + batch_size]
                batch_t = T[i: i + batch_size]
                
                batch = self.generate_one_vs_rest(batch_h, batch_r, batch_t, num_entity, num_relation, target=target)
                masks = self.generate_mask(batch_h, batch_r, batch_t, exclude_H, exclude_T, exclude_R, num_entity, num_relation, target=target)
                
                if target == "head":
                    positives = batch_h
                if target == "tail":
                    positives = batch_t
                if target == 'relation':
                    positives = batch_r
                if target == "both":
                    positives = np.asarray([batch_h, batch_t]).transpose()
                    positives = positives.ravel()
                scores = self.solver.predict(batch)
                if target == 'relation':
                    scores = scores.reshape(-1, num_relation)
                else:
                    scores = scores.reshape(-1, num_entity)
                truths = scores[range(len(positives)), positives]
                
                ranking = np.sum((scores >= truths[:, np.newaxis]) * masks, axis=1)
                rankings.append(ranking)
                
                quantile = (scores.shape[1] - ranking) / (scores.shape[1] - 1)
                quantiles.append(quantile)
                
                if target == 'relation':
                    quantile_1000 = np.clip(10 - ranking, 0, 10) / (10 - 1)
                else:
                    quantile_1000 = np.clip(1000 - ranking, 0, 1000) / (1000 - 1)
                quantiles_1000.append(quantile_1000)
                
                quantile_100 = np.clip(100 - ranking, 0, 100) / (100 - 1)
                quantiles_100.append(quantile_100)
                
                quantile_10 = np.clip(10 - ranking, 0, 10) / (10 - 1)
                quantiles_10.append(quantile_10)
                
                scores = scores * masks
                scores[scores==0] = -99999
                scores = torch.tensor(scores)
                scores, indexes = torch.topk(scores, k, dim=1, largest=True, sorted=True)
                for index, score in zip(indexes, scores):
                    # row_sum = score.sum()
                    # score = score / row_sum
                    recall = list(zip(index, score))
                    recalls.append(recall)
                
                

                

            return {'rankings': np.concatenate(rankings), 'quantiles': np.concatenate(quantiles),
                    'quantiles_1000': np.concatenate(quantiles_1000), 'quantiles_100': np.concatenate(quantiles_100), 'quantiles_10': np.concatenate(quantiles_10),
                     'recalls': recalls}

        assert_in(["head", "tail", "both", 'relation'], target=target)
        assert_in(["graphvite", "torch"], backend=backend)
        

        if backend == "torch":
            self.solver.clear()

        if file_name:
            if not (H is None and R is None and T is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            H = []
            R = []
            T = []
            with open(file_name, "r") as fin:
                for i, line in enumerate(fin):
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    if 3 <= len(tokens) <= 4:
                        h, r, t = tokens[:3]
                    elif len(tokens) == 2:
                        if target == 'head':
                            r, t = tokens
                            h = None
                        else:
                            h, r = tokens
                            t = None
                    else:
                        raise ValueError("Invalid line format at line %d in %s" % (i + 1, file_name))
                    H.append(h)
                    R.append(r)
                    T.append(t)
        if H is None and R is None and T is None:
            raise ValueError("Either evaluation data or file should be provided")
        if H is None:
            target = 'head'
        if T is None:
            target = 'tail'
        if R is None:
            target = 'relation'


        if filter_files:
            if not (filter_H is None and filter_R is None and filter_T is None):
                raise ValueError("Filter data and file should not be provided at the same time")
            filter_H = []
            filter_R = []
            filter_T = []
            for filter_file in filter_files:
                with open(filter_file, "r") as fin:
                    for i, line in enumerate(fin):
                        tokens = self.tokenize(line)
                        if len(tokens) == 0:
                            continue
                        if 3 <= len(tokens) <= 4:
                            h, r, t = tokens[:3]
                        else:
                            raise ValueError("Invalid line format at line %d in %s" % (i + 1, filter_file))
                        filter_H.append(h)
                        filter_R.append(r)
                        filter_T.append(t)
        elif filter_H is None:
            filter_H = []
            filter_R = []
            filter_T = []

        entity2id = self.graph.entity2id
        relation2id = self.graph.relation2id
        new_H, new_R, new_T = self.name_map((entity2id, relation2id, entity2id), (H, R, T))
        logger.info("effective triplets: %d / %d" % (len(new_H), len(H)))
        H = np.asarray(new_H, dtype=np.uint32)
        R = np.asarray(new_R, dtype=np.uint32)
        T = np.asarray(new_T, dtype=np.uint32)
        new_H, new_R, new_T = self.name_map((entity2id, relation2id, entity2id), (filter_H, filter_R, filter_T))
        logger.info("effective filter triplets: %d / %d" % (len(new_H), len(filter_H)))
        filter_H = np.asarray(new_H, dtype=np.uint32)
        filter_R = np.asarray(new_R, dtype=np.uint32)
        filter_T = np.asarray(new_T, dtype=np.uint32)

        exclude_H = defaultdict(set)
        exclude_T = defaultdict(set)
        exclude_R = defaultdict(set)
        for h, r, t in zip(filter_H, filter_R, filter_T):
            exclude_H[(t, r)].add(h)
            exclude_T[(h, r)].add(t)
            exclude_R[(h, t)].add(r)

        num_sample = len(H)
        fast_mode = fast_mode or num_sample
        # indexes = np.random.permutation(num_sample)[:fast_mode]
        # H = H[indexes]
        # R = R[indexes]
        # T = T[indexes]
        H = H[:fast_mode]
        R = R[:fast_mode]
        T = T[:fast_mode]
        if backend == "graphvite":
            metrics = graphvite_predict()
        elif backend == "torch":
            rankings = torch_predict()
        rankings = metrics['rankings']
        quantiles = metrics['quantiles']
        quantiles_1000 = metrics['quantiles_1000']
        quantiles_100 = metrics['quantiles_100']
        quantiles_10 = metrics['quantiles_10']
        recalls = metrics['recalls']
        
        id2entity = self.graph.id2entity
        id2relation = self.graph.id2relation
        with open(os.path.join(data_dir, 'cui2string.json'), 'r') as fp:
            entity2string = json.load(fp)
        new_recalls = []
        for recall in recalls:
            if target == 'relation':
                new_recall = [(id2relation[r], s) for r, s in recall]
            else:
                new_recall = [(entity2string[id2entity[e]], s) for e, s in recall]
            new_recalls.append(new_recall)
        recalls = new_recalls
        
        if target=='relation':
            save_file = os.path.join(output_dir, 'relation_predictions.txt')
            logger.warning('save relation predictions to {}'.format(save_file))
        else:
            save_file = os.path.join(output_dir, 'entity_predictions.txt')
            logger.warning('save entity predictions to {}'.format(save_file))
        if target=='both':
            R = np.concatenate([R,R])
            queries = np.asarray([T,H]).transpose()
            queries = queries.ravel()
            targets = np.asarray([H,T]).transpose()
            targets = targets.ravel()
        elif target=='head':
            queries = T
            targets = H
        elif target=='tail':
            queries = H
            targets = T
        else:
            queries1 = H
            queries2 = T
            targets = R
            
            
        hits1 = rankings <= 1
        hits2 = rankings <= 2
        hits3 = rankings <= 3
        hits4 = rankings <= 4
        hits5 = rankings <= 5
        hits6 = rankings <= 6
        hits7 = rankings <= 7
        hits8 = rankings <= 8
        hits9 = rankings <= 9
        hits10 = rankings <= 10
        with open(save_file, 'w', encoding='utf8') as fout:
            
            errors_target = []
            errors_mistaken_for = []
            synonymous_relations = ["same_as", "possibly_equivalent_to", "associated_with", "temporally_related_to", 'isa', 'inverse_isa', 'was_a', 'referred_to_by', 
                                    'inverse_was_a', 'refers_to', 'alternative_of', 'has_alternative', 'replaced_by', 'has_alternative']
            mtomhomo = []
            with open(os.path.join(data_dir, 'reciprocal_relations.json'), 'r') as fp:
                reciprocal_relations_half = json.load(fp)
            reciprocal_relations = {}
            for k,v in reciprocal_relations_half.items():
                reciprocal_relations[v] = k
                reciprocal_relations[k] = v
            synonymous_confusion_1 = 0
            reciprocal_confusion_1 = 0
            synonymous_confusion_2 = 0
            reciprocal_confusion_2 = 0
            total_1to2 = 0
            mistake_is_syn = 0
            
            
            for i, recall in enumerate(recalls):
                
                tokens = [(x[0], round(float(x[1]), 3)) for x in recall]
                
                if target == 'relation':
                    fout.write('query: {} -> {} \t target: {} \t correct: {}\n'.format(entity2string[id2entity[queries1[i]]], entity2string[id2entity[queries2[i]]], id2relation[targets[i]], hits10[i]))
                    
                    if not hits1[i]:
                        # we want to consider 2 cases:
                        # a. the incorrect answer is the reciprocal
                        # b. the incorrect answer is an equivalent SY relation
                        errors_target.append(id2relation[targets[i]])
                        for n in range(3):
                            errors_mistaken_for.append(tokens[n][0])
                            

                        if (id2relation[targets[i]] == tokens[1][0]):
                            total_1to2 += 1
                            if tokens[0][0] in synonymous_relations:
                                mistake_is_syn += 1
                                if id2relation[targets[i]] in synonymous_relations:
                                    synonymous_confusion_1 += 1
                            elif tokens[0][0] == reciprocal_relations[id2relation[targets[i]]]:
                                reciprocal_confusion_1 += 1
                                    
                            
                        if (id2relation[targets[i]] in synonymous_relations) and (tokens[0][0] in synonymous_relations):
                            if hits2[i]:
                                synonymous_confusion_2 += 1
                            elif (tokens[1][0] in synonymous_relations):
                                if hits3[i]:
                                    synonymous_confusion_2 += 1
                                elif (tokens[2][0] in synonymous_relations):
                                    if hits4[i]:
                                        synonymous_confusion_2 += 1
                                    elif (tokens[3][0] in synonymous_relations):
                                        if hits5[i]:
                                            synonymous_confusion_2 += 1
                                        elif (tokens[4][0] in synonymous_relations):
                                            if hits6[i]:
                                                synonymous_confusion_2 += 1
                                            elif (tokens[5][0] in synonymous_relations):
                                                if hits7[i]:
                                                    synonymous_confusion_2 += 1
                                                elif (tokens[6][0] in synonymous_relations):
                                                    if hits8[i]:
                                                        synonymous_confusion_2 += 1
                                                    elif (tokens[7][0] in synonymous_relations):
                                                        if hits9[i]:
                                                            synonymous_confusion_2 += 1
                                                        elif (tokens[8][0] in synonymous_relations):
                                                            if hits10[i]:
                                                                synonymous_confusion_2 += 1
                                    
                                
                        elif (reciprocal_relations[id2relation[targets[i]]] == tokens[0][0]):
                            if hits2[i]:
                                reciprocal_confusion_2 += 1
                            elif (tokens[1][0] == reciprocal_relations[id2relation[targets[i]]]):
                                if hits3[i]:
                                    reciprocal_confusion_2 += 1
                                elif (tokens[2][0] == reciprocal_relations[id2relation[targets[i]]]):
                                    if hits4[i]:
                                        reciprocal_confusion_2 += 1
                                    elif (tokens[3][0] == reciprocal_relations[id2relation[targets[i]]]):
                                        if hits5[i]:
                                            reciprocal_confusion_2 += 1
                                        elif (tokens[4][0] == reciprocal_relations[id2relation[targets[i]]]):
                                            if hits6[i]:
                                                reciprocal_confusion_2 += 1
                                            elif (tokens[5][0] == reciprocal_relations[id2relation[targets[i]]]):
                                                if hits7[i]:
                                                    reciprocal_confusion_2 += 1
                                                elif (tokens[6][0] == reciprocal_relations[id2relation[targets[i]]]):
                                                    if hits8[i]:
                                                        reciprocal_confusion_2 += 1
                                                    elif (tokens[7][0] == reciprocal_relations[id2relation[targets[i]]]):
                                                        if hits9[i]:
                                                            reciprocal_confusion_2 += 1
                                                        elif (tokens[8][0] == reciprocal_relations[id2relation[targets[i]]]):
                                                            if hits10[i]:
                                                                reciprocal_confusion_2 += 1
                                                                
                    
                        
                else:
                    fout.write('query: {} \t Relation: {} \t target: {} \t correct: {}\n'.format(entity2string[id2entity[queries[i]]], id2relation[R[i]], entity2string[id2entity[targets[i]]], hits10[i]))
                for i, token in enumerate(tokens):
                    fout.write('\t {}. {}: {}\n'.format(i+1, token[0], token[1]))
                fout.write('\n')
        errors_target, target_counts = np.unique(errors_target, return_counts=True)
        sorted_target_counts = np.argsort(-target_counts)
        commonly_incorrect_targets = errors_target[sorted_target_counts]
        target_counts = target_counts[sorted_target_counts]
        
        errors_mistaken_for, mistake_counts = np.unique(errors_mistaken_for, return_counts=True)
        sorted_mistake_counts = np.argsort(-mistake_counts)
        common_mistakes = errors_mistaken_for[sorted_mistake_counts]
        mistake_counts = mistake_counts[sorted_mistake_counts]
        
        # for i, x in enumerate(zip(commonly_incorrect_targets, target_counts)):
        #     if i < 10:
        #         print(x)
        # for i, x in enumerate(zip(common_mistakes, mistake_counts)):
        #     if i < 10:
        #         print(x)
        
        print('total_1to2: {}'.format(total_1to2))
        print('mistake is synonym: {}'.format(mistake_is_syn))
        print('syn confusion: {}'.format(synonymous_confusion_1))
        print('reciprocal confusion: {}'.format(reciprocal_confusion_1))
        print('syn confusion2: {}'.format(synonymous_confusion_2))
        print('reciprocal confusion2: {}'.format(reciprocal_confusion_2))
        
        # from sklearn.metrics import confusion_matrix
        
        # y_true = [id2relation[i] for i in targets]
        # y_pred = [recall[0][0] for recall in recalls]
        # labels = sorted(np.unique(y_true+y_pred))
        # print(len(labels))
        
        
        # import matplotlib.pyplot as plt
        # import seaborn as sn
        # cm = confusion_matrix(y_true, y_pred)
        # cm = cm.astype('float') / cm.sum(axis=1)[:, np.newaxis]
        # print(cm.shape)
        # size = len(labels) // 1.7
        # plt.figure(figsize=(size,size))
        # df_cm = pd.DataFrame(cm, index=labels, columns=labels)
        # print('created dataframe')
        # print(df_cm.shape)
        # df_cm = df_cm.round(4)
        # df_cm.to_csv(os.path.join(output_dir, 'confusion_matrix.csv'.format(k)))
        # heatmap = sn.heatmap(df_cm, cmap='Blues', annot=True, fmt='.2f')
        # heatmap.yaxis.set_ticklabels(heatmap.yaxis.get_ticklabels(), rotation=0, ha='right', fontsize=6)
        # heatmap.xaxis.set_ticklabels(heatmap.xaxis.get_ticklabels(), rotation=45, ha='right', fontsize=6)
        # plt.ylabel('True label')
        # plt.xlabel('Predicted Label')
        # plt.savefig(os.path.join(output_dir, 'confusion_matrix.png'))
        

            
            
            
            
            
        
        
        
        

        
        if per_relation_eval:
            with open(os.path.join(data_dir, 'relation2broad.json'), 'r') as fp:
                relation2broad = json.load(fp)
            with open(os.path.join(data_dir, 'relation2oneormany.json'), 'r') as fp:
                relation2oneormany = json.load(fp)
            with open(os.path.join(data_dir, 'relation2sg_oneormany.json'), 'r') as fp:
                relation2sg_oneormany = json.load(fp)
                
            eval_types = ['per_relation', 'broad_relation', 'oneormany', 'sg_oneormany']
            all_metrics = {}
            for et in eval_types:
                all_metrics[et] = {}
                all_metrics[et]['rankings'] = defaultdict(list)
                all_metrics[et]['quantiles'] = defaultdict(list)
                all_metrics[et]['quantiles_1000'] = defaultdict(list)
                all_metrics[et]['quantiles_100'] = defaultdict(list)
                all_metrics[et]['hits1'] = defaultdict(list)
                all_metrics[et]['hits10'] = defaultdict(list)

            for i, r_idx in enumerate(R):
                r_type = id2relation[r_idx]
                all_metrics['per_relation']['rankings'][r_type].append(rankings[i])
                all_metrics['per_relation']['quantiles'][r_type].append(quantiles[i])
                all_metrics['per_relation']['quantiles_1000'][r_type].append(quantiles_1000[i])
                all_metrics['per_relation']['quantiles_100'][r_type].append(quantiles_100[i])
                all_metrics['per_relation']['hits10'][r_type].append(hits10[i])
                all_metrics['per_relation']['hits1'][r_type].append(hits1[i])
                
                broad_type = relation2broad[id2relation[r_idx]]
                all_metrics['broad_relation']['rankings'][broad_type].append(rankings[i])
                all_metrics['broad_relation']['quantiles'][broad_type].append(quantiles[i])
                all_metrics['broad_relation']['quantiles_1000'][broad_type].append(quantiles_1000[i])
                all_metrics['broad_relation']['quantiles_100'][broad_type].append(quantiles_100[i])
                all_metrics['broad_relation']['hits10'][broad_type].append(hits10[i])
                all_metrics['broad_relation']['hits1'][broad_type].append(hits1[i])

                oneormany_type = relation2oneormany[id2relation[r_idx]]
                all_metrics['oneormany']['rankings'][oneormany_type].append(rankings[i])
                all_metrics['oneormany']['quantiles'][oneormany_type].append(quantiles[i])
                all_metrics['oneormany']['quantiles_1000'][oneormany_type].append(quantiles_1000[i])
                all_metrics['oneormany']['quantiles_100'][oneormany_type].append(quantiles_100[i])
                all_metrics['oneormany']['hits10'][oneormany_type].append(hits10[i])
                all_metrics['oneormany']['hits1'][oneormany_type].append(hits1[i])
                
                sg_oneormany_type = relation2sg_oneormany[id2relation[r_idx]]
                all_metrics['sg_oneormany']['rankings'][sg_oneormany_type].append(rankings[i])
                all_metrics['sg_oneormany']['quantiles'][sg_oneormany_type].append(quantiles[i])
                all_metrics['sg_oneormany']['quantiles_1000'][sg_oneormany_type].append(quantiles_1000[i])
                all_metrics['sg_oneormany']['quantiles_100'][sg_oneormany_type].append(quantiles_100[i])
                all_metrics['sg_oneormany']['hits10'][sg_oneormany_type].append(hits10[i])
                all_metrics['sg_oneormany']['hits1'][sg_oneormany_type].append(hits1[i])
                
            for et in eval_types:
                rels = []
                rs = []
                qs = []
                qs_1000 = []
                qs_100 = []
                h1 = []
                h10 = []
                counts = []
                for r_type in all_metrics[et]['rankings'].keys():
                    rels.append(r_type)
                    counts.append(len(all_metrics[et]['rankings'][r_type]))
                    rs.append(np.mean(1 / np.array(all_metrics[et]['rankings'][r_type])))
                    qs.append(np.mean(all_metrics[et]['quantiles'][r_type]))
                    qs_1000.append(np.mean(all_metrics[et]['quantiles_1000'][r_type]))
                    qs_100.append(np.mean(all_metrics[et]['quantiles_100'][r_type]))
                    h10.append(np.mean(all_metrics[et]['hits10'][r_type]))
                    h1.append(np.mean(all_metrics[et]['hits1'][r_type]))
                save_file = os.path.join(output_dir, '{}_metrics.csv'.format(et))
                logger.warning('save per-relation metrics to {}'.format(save_file))
                df = pd.DataFrame(list(zip(rels, rs, qs, qs_1000, qs_100, h1, h10, counts)), columns=['relation_type', 'MRR', 'MQ', 'MQ_1k', 'MQ_100', 'HITS@1', 'HITS@10', 'counts'])
                df['MRR'] = df['MRR'].round(3)
                df['MQ'] = df['MQ'].round(3)
                df['MQ_1k'] = df['MQ_1k'].round(3)
                df['MQ_100'] = df['MQ_100'].round(3)
                df['HITS@1'] = df['HITS@1'].round(3)
                df['HITS@10'] = df['HITS@10'].round(3)
                df = df.sort_values(by='HITS@1', ascending=True)
                df.to_csv(save_file, sep=',', index=None)
            
        
        logger.info('finished eval')

        
        return {
            "MR": np.mean(rankings),
            "MRR": np.mean(1 / rankings),
            "MQ": np.mean(quantiles),
            "MQ_1k": np.mean(quantiles_1000),
            "MQ_100": np.mean(quantiles_100),
            "MQ_10": np.mean(quantiles_10),
            "HITS@1": np.mean(hits1),
            "HITS@3": np.mean(hits3),
            "HITS@10": np.mean(hits10)
        }

    def get_batch_size(self, sample_size):
        import psutil
        memory = psutil.virtual_memory()

        batch_size = int(self.SAMPLE_PER_DIMENSION * self.dim * self.graph.num_vertex
                         * self.solver.num_partition / self.solver.num_worker / sample_size)
        # 2 triplet (Python, C++ sample pool) + 1 sample index
        mem_per_sample = sample_size * (2 * 3 * np.uint32().itemsize + 1 * np.uint64().itemsize)
        max_batch_size = int(memory.available / mem_per_sample / self.MEMORY_SCALE_FACTOR)
        if max_batch_size < batch_size:
            logger.info("Memory is not enough for optimal prediction batch size. "
                        "Use the maximal possible size instead.")
            batch_size = max_batch_size
        return batch_size

    def generate_one_vs_rest(self, H, R, T, num_entity, num_relation, target="both"):
        if target=='relation':
            one = np.ones(num_relation, dtype=np.bool)
            all = np.arange(num_relation, dtype=np.uint32)
        else:
            one = np.ones(num_entity, dtype=np.bool)
            all = np.arange(num_entity, dtype=np.uint32)
        batches = []

        for h, r, t in zip(H, R, T):
            if target == "head" or target == "both":
                batch = np.asarray([all, t * one, r * one]).transpose()
                batches.append(batch)
            if target == "tail" or target == "both":
                batch = np.asarray([h * one, all, r * one]).transpose()
                batches.append(batch)
            if target=='relation':
                batch = np.asarray([h * one, t * one, all]).transpose()
                batches.append(batch)

        batches = np.concatenate(batches)
        return batches

    def generate_mask(self, H, R, T, exclude_H, exclude_T, exclude_R, num_entity, num_relation, target="both"):
        if target=='relation':
            one = np.ones(num_relation, dtype=np.bool)
        else:
            one = np.ones(num_entity, dtype=np.bool)
        masks = []

        for h, r, t in zip(H, R, T):
            if target == "head" or target == "both":
                mask = one.copy()
                mask[list(exclude_H[(t, r)])] = 0
                mask[h] = 1
                masks.append(mask)
            if target == "tail" or target == "both":
                mask = one.copy()
                mask[list(exclude_T[(h, r)])] = 0
                mask[t] = 1
                masks.append(mask)
            if target=='relation':
                mask = one.copy()
                mask[list(exclude_R[(h, t)])] = 0
                mask[r] = 1
                masks.append(mask)

        masks = np.asarray(masks)
        return masks


def triplet_prediction(args):
    import torch
    from .network import LinkPredictor
    torch.set_grad_enabled(False)

    entity_embeddings, relation_embeddings, H, R, T, \
    exclude_H, exclude_T, target, k, score_function, margin, device = args
    entity_embeddings = np.asarray(entity_embeddings)
    relation_embeddings = np.asarray(relation_embeddings)
    num_entity = len(entity_embeddings)
    score_function = LinkPredictor(score_function, entity_embeddings, relation_embeddings, entity_embeddings,
                                   margin=margin)

    if device != "cpu":
        try:
            score_function = score_function.to(device)
        except RuntimeError:
            logger.info("Model is too large for GPU evaluation with PyTorch. Switch to CPU evaluation.")
            device = "cpu"
        if device == "cpu":
            del score_function
            torch.cuda.empty_cache()
            score_function = LinkPredictor(score_function, entity_embeddings, relation_embeddings, entity_embeddings,
                                           margin=margin)

    one = torch.ones(num_entity, dtype=torch.long, device=device)
    all = torch.arange(num_entity, dtype=torch.long, device=device)
    results = [] # rankings or top-k recalls

    for h, r, t in zip(H, R, T):
        if target == "head" or target == "both":
            batch_h = all
            batch_r = r * one
            batch_t = t * one
            score = score_function(batch_h, batch_r, batch_t)
            if k: # top-k recalls
                score, index = torch.topk(score, k)
                score = score.cpu().numpy()
                index = index.cpu().numpy()
                recall = list(zip(index, score))
                results.append(recall)
            else: # ranking
                mask = torch.ones(num_entity, dtype=torch.uint8, device=device)
                index = torch.tensor(list(exclude_H[(t, r)]), dtype=torch.long, device=device)
                mask[index] = 0
                mask[h] = 1
                ranking = torch.sum((score >= score[h]) * mask).item()
                results.append(ranking)

        if target == "tail" or target == "both":
            batch_h = h * one
            batch_r = r * one
            batch_t = all
            score = score_function(batch_h, batch_r, batch_t)
            if k: # top-k recalls
                score, index = torch.topk(score, k)
                score = score.cpu().numpy()
                index = index.cpu().numpy()
                recall = list(zip(index, score))
                results.append(recall)
            else: # ranking
                mask = torch.ones(num_entity, dtype=torch.uint8, device=device)
                index = torch.tensor(list(exclude_T[(h, r)]), dtype=torch.long, device=device)
                mask[index] = 0
                mask[t] = 1
                ranking = torch.sum((score >= score[t]) * mask).item()
                results.append(ranking)

    if not k: # ranking
        results = np.asarray(results)
    return results


class VisualizationApplication(ApplicationMixin):
    """
    Graph & high-dimensional data visualization.
    
    Given a graph or high-dimensional vectors, it maps each node to 2D or 3D coordinates to
    faciliate visualization. The learned coordinates preserve most local similarity information
    of the original input, and may shed some light on the structure of the graph or the
    high-dimensional space.

    Supported Models:
        - LargeVis (`Visualizing Large-scale and High-dimensional Data`_)

    .. _Visualizing Large-scale and High-dimensional Data: https://arxiv.org/pdf/1602.00370.pdf

    Parameters:
        dim (int): dimension of embeddings
        gpus (list of int, optional): GPU ids, default is all GPUs
        cpu_per_gpu (int, optional): number of CPU threads per GPU, default is all CPUs
        float_type (dtype, optional): type of parameters
        index_type (dtype, optional): type of graph indexes

    See also:
        :class:`Graph <graphvite.graph.Graph>`,
        :class:`KNNGraph <graphvite.graph.KNNGraph>`,
        :class:`VisualizationSolver <graphvite.solver.VisualizationSolver>`
    """

    OUTLIER_THRESHOLD = 4

    def get_graph(self, **kwargs):
        if "file_name" in kwargs or "edge_list" in kwargs:
            return graph.Graph(self.index_type)
        else:
            return graph.KNNGraph(self.index_type, self.gpus, self.cpu_per_gpu)

    def get_solver(self, **kwargs):
        if self.cpu_per_gpu == auto:
            num_sampler_per_worker = auto
        else:
            num_sampler_per_worker = self.cpu_per_gpu - 1

        return solver.VisualizationSolver(self.dim, self.float_type, self.index_type, self.gpus, num_sampler_per_worker,
                                          self.gpu_memory_limit)

    def set_parameters(self, model):
        if self.solver.coordinates.shape != model.solver.coordinates.shape:
            raise ValueError("Expect coordinates with shape %s, but %s is found" %
                             (self.solver.coordinates.shape, model.solver.coordinates.shape))
        self.solver.coordinates[:] = model.solver.coordinates

    def visualization(self, Y=None, file_name=None, save_file=None, figure_size=12, scale=17, output_dir=None):
        """
        Visualize learned 2D or 3D coordinates.

        Parameters:
            Y (list of str, optional): labels of vectors
            file_name (str, optional): file of labels
            save_file (str, optional): ``png`` or ``pdf`` file to save visualization,
                if not provided, show the figure in window
            figure_size (int, optional): size of figure
            scale (int, optional): size of points
        """
        from matplotlib import pyplot as plt
        plt.switch_backend("agg") # for compatibility

        self.solver.clear()

        coordinates = self.solver.coordinates
        dim = coordinates.shape[1]
        if not (dim == 2 or dim == 3):
            raise ValueError("Can't visualize %dD data" % dim)
        
        if file_name:
            if not (Y is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            Y = []
            with open(file_name, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    y, = tokens
                    Y.append(y)
        elif Y is None:
            Y = ["unknown"] * self.graph.num_vertex
        Y = np.asarray(Y)

        mean = np.mean(coordinates, axis=0)
        std = np.std(coordinates, axis=0)
        inside = np.abs(coordinates - mean) < self.OUTLIER_THRESHOLD * std
        indexes, = np.where(np.all(inside, axis=1))
        # discard outliers
        coordinates = coordinates[indexes]
        Y = Y[indexes]
        
        
        if len(np.unique(Y)) > 15:
            Y[Y>20] = 20
        
        classes = sorted(np.unique(Y))
        print(classes)
        fig = plt.figure(figsize=(figure_size, figure_size))
        if dim == 2:
            ax = fig.gca()
        elif dim == 3:
            from mpl_toolkits.mplot3d import Axes3D
            ax = fig.gca(projection="3d")

        # color_cycler = cycler(color=['darkorange', 'lime', 'yellow', 'magenta', 'crimson', 'deepskyblue', 'aqua', 'turquoise'])
        # marker_cycler = cycler(marker=['v', 'o', '^', 's', '<', '>', '2', '*'])
        # custom_cycler = color_cycler + marker_cycler
        # ax.set_prop_cycle(custom_cycler)
        
        sty_colors = ['blue', 'k', 'olive', 'magenta', 'grey', 'crimson', 'aqua', 'k']
        colors = ['b', 'g', 'r', 'c', 'm', 'y', 'k', 'brown']
        markers = ['v', '+', '*', 'x', '4', '^', '>', 'd']
        sg_colors_dict = {}
        all_sgs = ['ANAT', 'CHEM', 'CONC', 'DEVI', 'DISO', 'PHEN', 'PHYS', 'PROC']
        for i, cls in enumerate(all_sgs):
            sg_colors_dict[cls] = colors[i]
            
            
        
        colors = colors[:len(classes)]
        markers = markers[:len(classes)]
        
        # coordinates = coordinates*0.0
        
        if len(classes) > 15:
            depth_colors = plt.cm.cool(np.linspace(0, 1, len(classes)))
            for cls, d_c in zip(classes, depth_colors):
                indexes, = np.where(Y == cls)
                mask_indices = np.random.choice(np.arange(len(indexes)), replace=False, size=int(len(indexes)*0.9))
                indexes = indexes[mask_indices]
                ax.scatter(*coordinates[indexes].T, s=2, color=d_c)

        else:
            for cls, c, m in zip(classes, sty_colors, markers):
                indexes, = np.where(Y == cls)
                
                if cls=='OTHER':
                    ax.scatter(*coordinates[indexes].T, s=2, color='lightgrey', marker='.')    
                else:
                    #Semantic types
                    if 'OTHER' in classes and len(indexes) > 2000:
                        print('trimming {}'.format(cls))
                        print('num points before: {}'.format(len(indexes)))
                        mask_indices = np.random.choice(np.arange(len(indexes)), replace=False, size=int(len(indexes)*(1200/len(indexes))))
                        indexes = indexes[mask_indices]
                        print('num points after: {}'.format(len(indexes)))
                    if 'OTHER' in classes:
                        ax.scatter(*coordinates[indexes].T, s=scale, color=c, marker=m)
                    #Semantic groups
                    else:
                        print(cls)
                        ax.scatter(*coordinates[indexes].T, s=2, color=sg_colors_dict[cls])
            
        
        
        
        ax.set_xticks([])
        ax.set_yticks([])
        if dim == 3:
            ax.set_zticks([])
        if len(classes) > 1:
            if 'OTHER' in classes:
                ax.legend(classes, markerscale=2, loc="upper right")
            # else:
            #     ax.legend(classes, markerscale=8, loc="upper right", prop={'size':15}, title='Semantic Groups', borderaxespad=0.3)
        if save_file:
            logger.warning("save visualization to `%s`" % save_file)
            plt.savefig(save_file)
        else:
            plt.show()

        return ax

    def hierarchy(self, HY=None, file_name=None, target=None, save_file=None, figure_size=10, scale=2, duration=3):
        """
        Visualize learned 2D coordinates with hierarchical labels.

        Parameters:
            HY (list of list of str, optional): hierarchical labels of vectors
            file_name (str, optional): file of hierarchical labels
            target (str): target class
            save_file (str): ``gif`` file to save visualization
            figure_size (int, optional): size of figure
            scale (int, optional): size of points
            duration (float, optional): duration of each frame in seconds
        """
        import imageio
        from matplotlib import pyplot as plt
        plt.switch_backend("agg") # for compatibility

        self.solver.clear()

        coordinates = self.solver.coordinates
        dim = coordinates.shape[1]
        if dim != 2:
            raise ValuerError("Can't visualize the hierarchy of %dD data" % dim)

        if file_name:
            if not (HY is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            HY = []
            with open(file_name, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) > 0:
                        HY.append(tokens)
        elif HY is None:
            raise ValueError("No label is provided for hierarchy")
        HY = np.asarray(HY)
        min_type = "S%d" % len("else")
        if HY.dtype < min_type:
            HY = HY.astype(min_type)

        mean = np.mean(coordinates, axis=0)
        std = np.std(coordinates, axis=0)
        inside = np.abs(coordinates - mean) < self.OUTLIER_THRESHOLD * std
        indexes, = np.where(np.all(inside, axis=1))
        # discard outliers
        coordinates = coordinates[indexes]
        HY = HY[indexes].T

        if target is None:
            raise ValueError("Target class is not provided")
        for depth, Y in enumerate(HY):
            indexes, = np.where(Y == target)
            if len(indexes) > 0:
                sample = indexes[0]
                break
        else:
            raise ValueError("Can't find target `%s` in the hierarchy" % target)

        settings = [(coordinates, None, HY[0], sample, figure_size, scale, 0)]
        for i in range(depth):
            settings.append((coordinates, HY[i], HY[i + 1], sample, figure_size, scale, i+1))
        pool = multiprocessing.Pool(self.solver.num_worker + self.solver.num_sampler)
        frames = pool.map(render_hierarchy, settings)
        logger.warning("save hierarchy to `%s`" % save_file)
        imageio.mimsave(save_file, frames, fps=1 / duration, subrectangles=True)

        return {}

    def animation(self, Y=None, file_name=None, save_file=None, figure_size=5, scale=1, elevation=30, num_frame=700):
        """
        Rotate learn 3D coordinates as an animation.

        Parameters:
            Y (list of str, optional): labels of vectors
            file_name (str, optional): file of labels
            save_file (str): ``gif`` file to save visualization
            figure_size (int, optional): size of figure
            scale (int, optional): size of points
            elevation (float, optional): elevation angle
            num_frame (int, optional): number of frames
        """
        import imageio
        from matplotlib import pyplot as plt, animation
        from mpl_toolkits.mplot3d import Axes3D
        plt.switch_backend("agg") # for compatibility

        self.solver.clear()

        coordinates = self.solver.coordinates
        dim = coordinates.shape[1]
        if dim != 3:
            raise ValueError("Can't animate %dD data" % dim)

        if file_name:
            if not (Y is None):
                raise ValueError("Evaluation data and file should not be provided at the same time")
            Y = []
            with open(file_name, "r") as fin:
                for line in fin:
                    tokens = self.tokenize(line)
                    if len(tokens) == 0:
                        continue
                    y, = tokens
                    Y.append(y)
        elif Y is None:
            Y = ["unknown"] * self.graph.num_vertex
        Y = np.asarray(Y)

        mean = np.mean(coordinates, axis=0)
        std = np.std(coordinates, axis=0)
        inside = np.abs(coordinates - mean) < self.OUTLIER_THRESHOLD * std
        indexes, = np.where(np.all(inside, axis=1))
        # discard outliers
        coordinates = coordinates[indexes]
        Y = Y[indexes]

        settings = []
        degrees = np.linspace(0, 360, num_frame, endpoint=False)
        for degree in degrees:
            settings.append((coordinates, Y, degree, figure_size, scale, elevation))
        pool = multiprocessing.Pool(self.solver.num_worker + self.solver.num_sampler)
        frames = pool.map(render_animation, settings)
        logger.warning("save animation to `%s`" % save_file)
        imageio.mimsave(save_file, frames, fps=num_frame / 70, subrectangles=True) # 70 seconds

        return {}


def render_hierarchy(args):
    from matplotlib import pyplot as plt
    plt.switch_backend("agg")

    coordinates, H, Y, sample, figure_size, scale, depth = args

    fig = plt.figure(figsize=(figure_size, figure_size))
    ax = fig.gca()
    if H is not None:
        for i in range(len(Y)):
            if H[i] != H[sample]:
                Y[i] = "else"
    classes = set(Y)
    classes.discard(Y[sample])
    classes.discard("else")
    classes = [Y[sample]] + sorted(classes) + ["else"]
    for i, cls in enumerate(classes):
        indexes, = np.where(Y == cls)
        color = "lightgrey" if cls == "else" else None
        ax.scatter(*coordinates[indexes].T, s=2, c=color, zorder=-i)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.legend(classes, markerscale=6, loc="upper right")
    fig.canvas.draw()
    frame = np.asarray(fig.canvas.renderer._renderer)

    return frame


def render_animation(args):
    from matplotlib import pyplot as plt
    from mpl_toolkits.mplot3d import Axes3D
    plt.switch_backend("agg")

    coordinates, Y, degree, figure_size, scale, elevation = args
    classes = sorted(np.unique(Y))

    fig = plt.figure(figsize=(figure_size, figure_size))
    ax = fig.gca(projection="3d")
    for cls in classes:
        indexes, = np.where(Y == cls)
        ax.scatter(*coordinates[indexes].T, s=scale)
    ax.view_init(elev=elevation, azim=degree)
    ax.set_xticks([])
    ax.set_yticks([])
    ax.set_zticks([])
    if len(classes) > 1:
        ax.legend(classes, markerscale=6)
    fig.canvas.draw()
    frame = np.asarray(fig.canvas.renderer._renderer)

    return frame


class Application(object):
    """
    Application(type, *args, **kwargs)
    Create an application instance of any type.

    Parameters:
        type (str): application type,
            can be 'graph', 'word graph', 'knowledge graph' or 'visualization'
    """

    application = {
        "graph": GraphApplication,
        "word graph": WordGraphApplication,
        "knowledge graph": KnowledgeGraphApplication,
        "visualization": VisualizationApplication
    }

    def __new__(cls, type, *args, **kwargs):
        if type in cls.application:
            return cls.application[type](*args, **kwargs)
        else:
            raise ValueError("Unknown application `%s`" % type)

__all__ = [
    "Application",
    "GraphApplication", "WordGraphApplication", "KnowledgeGraphApplication", "VisualizationApplication"
]


==> Supplements/code/entity_classification.py <==
import re
import os
import json
import pandas as pd
import numpy as np

import torch
from torch import nn
from torch.utils.data import DataLoader, SequentialSampler, TensorDataset, RandomSampler
from tqdm import tqdm, trange
import torch.nn.functional as F
import torch.optim as optim

import pickle
import random

## Define simple model to do n-class classification
class NodeClassifier(nn.Module):
    def __init__(self, input_dim, num_labels):
        super(NodeClassifier, self).__init__()
        self.num_labels = num_labels
        self.input_dim = input_dim
        self.dropout = nn.Dropout(0.1)
        self.classifier = nn.Linear(self.input_dim, self.num_labels)
    
    def forward(self, inputs, labels=None):
        inputs = self.dropout(inputs)
        logits = self.classifier(inputs)
        
        return logits
    
class NodeClassifier2(nn.Module):
    def __init__(self, input_dim, num_labels):
        super(NodeClassifier2, self).__init__()
        self.num_labels = num_labels
        self.input_dim = input_dim
        self.dropout = nn.Dropout(0.1)
        self.layer1 = nn.Linear(self.input_dim, 64)
        self.classifier = nn.Linear(64, self.num_labels)
        self.activation = nn.ReLU()
    
    def forward(self, inputs, labels=None):
        logits = self.classifier(self.activation(self.layer1(self.dropout(inputs))))
                
        
        return logits

def evaluate(model, dataloader):
    results = {}
    device = torch.device('cuda')
    preds = None
    out_label_ids = None
    for batch in dataloader:
        model.eval()
        inputs, labels = tuple(t.to(device) for t in batch)
        with torch.no_grad():
            logits = model(inputs)
        if preds is None:
            preds = logits.detach().cpu().numpy()
            out_label_ids = labels.detach().cpu().numpy()
        else:
            preds = np.append(preds, logits.detach().cpu().numpy(), axis=0)
            out_label_ids = np.append(out_label_ids, labels.detach().cpu().numpy(), axis=0)
    preds = np.argmax(preds, axis=1)
    result = (preds==out_label_ids).mean()
    results['acc'] = result
    return results

def split_dataset(df, p=0.9):
    train_size = int(len(df)*p)
    train = df[:train_size]
    test = df[train_size:]
    train_labels = train.pop('labels')
    test_labels = test.pop('labels')
    return train, test, train_labels, test_labels

def run_experiment(dataset, num_epoch=20, label_map=None, num_labels=None):    
    train, test, train_labels, test_labels = split_dataset(dataset)
    train_embeddings = torch.tensor(train.to_numpy()).float()
    test_embeddings = torch.tensor(test.to_numpy()).float()
    train_labels = torch.tensor([label_map[label] for label in train_labels], dtype=torch.long)
    test_labels = torch.tensor([label_map[label] for label in test_labels], dtype=torch.long)

    train_dataset = TensorDataset(train_embeddings, train_labels)
    test_dataset = TensorDataset(test_embeddings, test_labels)
    train_sampler = RandomSampler(train_dataset)
    train_dataloader = DataLoader(train_dataset, sampler=train_sampler, batch_size=64)
    test_sampler = SequentialSampler(test_dataset)
    test_dataloader = DataLoader(test_dataset, sampler=test_sampler, batch_size=64)

    dim = train.shape[1]
    
    model = NodeClassifier(dim, num_labels)
    
    device = torch.device('cuda')
    model.to(device)
    model.zero_grad()
    optimizer = optim.Adam(model.parameters(), lr=0.001)
    optimizer.zero_grad()
    loss_fct = nn.CrossEntropyLoss()

    for _ in range(num_epoch):
        for step, batch in enumerate(train_dataloader):
            model.train()
            
            
            inputs, labels = tuple(t.to(device) for t in batch)
            logits = model(inputs)
            loss = loss_fct(logits, labels)
            loss.backward()
            optimizer.step()
            model.zero_grad()

        results = evaluate(model, test_dataloader)
        print('epoch acc: {}'.format(results['acc']))
    return results

def main():
    ## Set up paths
    embeddings_dir = '/home/dc925/project/data/embeddings'
    snomed2vec_emb_file = os.path.join(embeddings_dir, 'Snomed2Vec/Node2Vec/snomed2vec.txt')
    cui2vec_emb_file = os.path.join(embeddings_dir, 'Cui2Vec/cui2vec_pretrained.csv')
    kge_models = ['TransE', 'DistMult', 'SimplE', 'ComplEx', 'RotatE']
    kge_models_paths = {}
    for m in kge_models:
        kge_models_paths[m] = os.path.join(embeddings_dir, 'kge/{}.pkl'.format(m))
    
    ## Load in mappings
    # scui to cui map
    scui2cui = pd.read_csv(os.path.join(embeddings_dir, 'Snomed2Vec/concept_maps/cui_scui.tsv'), sep='\t', header=None)
    scui2cui = scui2cui[:-1]
    scui2cui.columns = ['CUI', 'SCUI']
    scui2cui = scui2cui.set_index('SCUI')['CUI'].to_dict()
    semantic_info = pd.read_csv('/home/dc925/project/clinical_kge/semantic_info.csv', sep='\t', index_col=0)
    semantic_info = semantic_info.drop_duplicates(subset='CUI')
    cui2sty = semantic_info.set_index('CUI')['STY'].to_dict()
    cui2sg = semantic_info.set_index('CUI')['SemGroup'].to_dict()

    ## Load in embeddings
    # load in snomed2vec
    snomed2vec = {}
    with open(snomed2vec_emb_file, 'r') as fin:
        for i, line in enumerate(fin):
            if i == 0:
                continue
            line = line.strip().split()
            scui = int(line[0])
            embedding = np.array(line[1:], dtype=float)
            if scui in scui2cui:
                snomed2vec[scui2cui[scui]] = embedding
    snomed2vec = pd.DataFrame.from_dict(snomed2vec, orient='index')

    # load in cui2vec
    cui2vec = pd.read_csv(cui2vec_emb_file, index_col=0)

    # load in kge
    kge_embeddings = {}
    for m, p in kge_models_paths.items():
        print('loading {}'.format(m))
        with open(p, 'rb') as fin:
            model = pickle.load(fin)
            embeddings = model.solver.entity_embeddings
            embeddings = pd.DataFrame(embeddings)
            embeddings['CUI'] = [model.graph.id2entity[i] for i in range(len(embeddings))]
            embeddings = embeddings.set_index('CUI')
        kge_embeddings[m] = embeddings

    ## Get intersecting CUIs and subset
    cuis_intersection = list(set(kge_embeddings['TransE'].index) & set(cui2vec.index) & set(snomed2vec.index) - set(['C0015919']))
    random.seed(42)
    random.shuffle(cuis_intersection)
    snomed2vec = snomed2vec.loc[cuis_intersection]
    cui2vec = cui2vec.loc[cuis_intersection]
    for m in kge_models:
        kge_embeddings[m] = kge_embeddings[m].loc[cuis_intersection]
        
    # Semantic groups
    labels = [cui2sg[cui] for cui in cuis_intersection]
    label_map = {label: i for i, label in enumerate(np.unique(labels))}

    models = {m:kge_embeddings[m] for m in kge_models}
    models['snomed2vec'] = snomed2vec
    models['cui2vec'] = cui2vec
    for name, model in models.items():
        model['labels'] = labels
        num_labels = len(set(model['labels']))
    
    
    
    for name, embeddings in models.items():
        print('running {}'.format(name))
        run_experiment(embeddings, num_epoch=25, label_map=label_map, num_labels=num_labels)
        
    
    # Semantic types
    labels = [cui2sty[cui] for cui in cuis_intersection]
    label_map = {label: i for i, label in enumerate(np.unique(labels))}

    models = {m:kge_embeddings[m] for m in kge_models}
    models['snomed2vec'] = snomed2vec
    models['cui2vec'] = cui2vec
    for name, model in models.items():
        model['labels'] = labels
        # filter out infrequent labels
        keep_labels = model['labels'].value_counts()[model['labels'].value_counts()>25]
        model = model[model['labels'].isin(keep_labels.index)]
        models[name] = model
        num_labels = len(set(model['labels']))
        label_map = {label: i for i, label in enumerate(set(model['labels']))}
        
    
    for name, embeddings in models.items():
        print('running sty {}'.format(name))
        run_experiment(embeddings, num_epoch=30, label_map=label_map, num_labels=num_labels)


if __name__ == '__main__':
    main()
    

==> Supplements/code/graphvite_experiments.py <==
import os
import torch
import numpy as np
import pandas as pd
import graphvite as gv
import graphvite.application as gap
import argparse
import time
from collections import defaultdict
from torch.optim.lr_scheduler import ExponentialLR
from tqdm import tqdm, trange
import pickle


def main():
    
    #argument parsing 
    parser = argparse.ArgumentParser()
    parser.add_argument("--data_dir", type=str)
    parser.add_argument('--transitive_closure', action='store_true')
    parser.add_argument('--output_dir', type=str)
    
    parser.add_argument('--per_relation_eval', action='store_true')

    parser.add_argument('--model_name', type=str, default='RotatE')
    parser.add_argument('--num_epoch', type=int, default=500)
    
    parser.add_argument("--dim", type=int, default=512)
    parser.add_argument("--gpu", type=int, default=0)
    parser.add_argument("--num_negative", type=int, default=24)
    parser.add_argument("--margin", type=int, default=7)
    parser.add_argument('--learning_rate', type=float, default=0.0001)
    parser.add_argument('--batch_size', type=int, default=2000)
    parser.add_argument('--test_batch_size', type=int, default=2000)
    
    parser.add_argument('--adversarial_temperature',type=float, default=1.0)
    parser.add_argument('--weight_decay', type=float, default=5e-4)
    parser.add_argument('--schedule', type=str, default='linear')
    parser.add_argument('--log_frequency', type=int, default=400)
    
    parser.add_argument('--target', type=str, default='both')
    parser.add_argument('--fast_mode', type=int, default=None)
    parser.add_argument('--save_model', type=str)
    
    parser.add_argument('--load_model', type=str)
    parser.add_argument('--eval_only', action='store_true')
    
    #text embedding stuff
    # parser.add_argument('--entity_text_embeddings', type=str)
    # parser.add_argument('--relation_text_embeddings', type=str)
    # parser.add_argument('--entity_df', type=str)
    # parser.add_argument('--relation_df', type=str)
    
    
    
    args = parser.parse_args()
    args.cuda = True
    
    train_file = os.path.join(args.data_dir, 'train.txt')
    valid_file = os.path.join(args.data_dir, 'valid.txt')
    test_file = os.path.join(args.data_dir, 'test.txt')
    
    # if args.entity_text_embeddings:
    #     print('loading pretrained text embeddings!')
    #     args.resume = True
    #     entity_text_embeddings = np.load(args.entity_text_embeddings)
    #     relation_text_embeddings = np.load(args.relation_text_embeddings)
    #     entity_list = pd.read_csv(args.entity_df)
    #     entity_list.columns = ['CUI', 'text']
    #     entity_list = entity_list.set_index('CUI').index
        
    #     relation_list = pd.read_csv(args.relation_df)
    #     relation_list = relation_list['relations'].reset_index().set_index('relations').index
        
    #     entity2id = app.graph.entity2id
    #     relation2id = app.graph.relation2id
        
    #     filter_entity_list = entity_list.isin(entity2id)
    #     entity_text_embeddings = entity_text_embeddings[filter_entity_list]
    #     filter_relation_list = relation_list.isin(relation2id)
    #     relation_text_embeddings = relation_text_embeddings[filter_relation_list]
        
    #     #filter to seen entities and relations
    #     f_entity_list = entity_list[filter_entity_list]
    #     new_entity_indexes = [entity2id[cui] for cui in f_entity_list]
    #     entity_text_embeddings = entity_text_embeddings[new_entity_indexes]
        
    #     #normalize
    #     entity_text_embeddings = entity_text_embeddings / np.linalg.norm(entity_text_embeddings)
    #     # relation_text_embeddings = relation_text_embeddings / np.linalg.norm(relation_text_embeddings)
        
    #     f_relation_list = relation_list[filter_relation_list]
    #     new_relation_indexes = [relation2id[rel] for rel in f_relation_list]
    #     relation_text_embeddings = relation_text_embeddings[new_relation_indexes]
        
        
    #     app.solver.entity_embeddings[:] = entity_text_embeddings
    #     # app.solver.relation_embeddings[:] = relation_text_embeddings
        
        
    #     print('finished loading pretrained embeddings')


    #putting resume in train just prevents initializing tensors
    args.resume = False
    print(args.resume)
    
    app = gap.KnowledgeGraphApplication(dim=args.dim, gpus=[args.gpu])
    app.load(file_name=train_file)
    app.build(optimizer=gv.optimizer.Adam(lr=args.learning_rate, weight_decay=args.weight_decay), num_negative=args.num_negative)
    
    if args.load_model:
        args.resume = True
        with open(args.load_model, 'rb') as fin:
            model = pickle.load(fin)
        app.solver.entity_embeddings[:] = model.solver.entity_embeddings
        app.solver.relation_embeddings[:] = model.solver.relation_embeddings


        
    
    if args.eval_only:
        args.num_epoch = 0
        #Training
    app.train(model=args.model_name, num_epoch=args.num_epoch, sample_batch_size=args.batch_size , margin=args.margin, adversarial_temperature=args.adversarial_temperature, \
        log_frequency=args.log_frequency, resume=args.resume)

    
    # Evaluating
    eval_start = time.time()
    filter_files = [train_file, valid_file, test_file]
    if args.transitive_closure:
        filter_files.append(os.path.join(args.data_dir, 'transitive_closure_triplets.txt'))
    print(args.target)
    results = app.link_prediction(file_name=test_file, filter_files=filter_files, target=args.target, data_dir=args.data_dir, output_dir=args.output_dir, per_relation_eval=args.per_relation_eval, fast_mode=args.fast_mode)
    print('evaluation took {}s'.format(time.time() - eval_start))
    print(results)
    
    with open(os.path.join(args.output_dir, 'results.txt'), 'w') as fout:
        for k,v in results.items():
            fout.write('{}: {}\n'.format(k, str(round(v, 4))))
    
    if args.save_model:
        app.save_model(os.path.join(args.output_dir, '{}.pkl'.format(args.save_model)))
    
if __name__ == '__main__':
    main()
    print('done!')
    



==> Supplements/code/visualization.py <==
import numpy as np
import matplotlib.pyplot as plt
import graphvite as gv
import graphvite.application as gap
import pickle
import os
import argparse
import random

def  main():
    parser = argparse.ArgumentParser()
    
    parser.add_argument('--data_dir', type=str)
    parser.add_argument('--output_dir', type=str, default='figures')
    parser.add_argument('--model', type=str)
    parser.add_argument('--visualize_relations', action='store_true')
    
    parser.add_argument('--num_epoch', type=int, default=100)
    parser.add_argument('--dim', type=int, default=2)
    parser.add_argument('--perplexity', type=int, default=80)
    parser.add_argument('--weight_decay', type=float, default=7e-5)
    parser.add_argument('--learning_rate', type=float, default=0.5)
    
    args = parser.parse_args()
    
    random.seed(42)
    # args.output_dir = os.path.join(args.output_dir, args.model)
    # if not os.path.exists(args.output_dir):
    #     os.makedirs(args.output_dir)
    
    kge_models = ('TransE', 'SimplE', 'DistMult', 'ComplEx', 'RotatE')
    other_models = ('Snomed2Vec', 'Cui2Vec')
    if args.model in kge_models:
        args.data_dir = os.path.join(args.data_dir, 'kge')
        with open(os.path.join(args.data_dir, '{}.pkl'.format(args.model)), 'rb') as fin:
            model = pickle.load(fin)
        entity_embeddings = model.solver.entity_embeddings
        relation_embeddings = model.solver.relation_embeddings
        sty_labels = np.load(os.path.join(args.data_dir, 'sty_labels.npy'))
        sg_labels = np.load(os.path.join(args.data_dir, 'sg_labels.npy'))
    elif args.model in other_models:    
        entity_embeddings = np.load(os.path.join(args.data_dir, '{}/{}.npy'.format(args.model, args.model)))
        sty_labels = np.load(os.path.join(args.data_dir, '{}/sty_labels.npy'.format(args.model)))
        sg_labels = np.load(os.path.join(args.data_dir, '{}/sg_labels.npy'.format(args.model)))
    else:
        raise ValueError('models should be one of: {}'.format(', '.join(kge_models+other_models)))
    
    assert len(sg_labels) == len(sty_labels)
    assert len(sg_labels) == len(entity_embeddings)
    
    app = gap.VisualizationApplication(dim=args.dim)
    app.load(vectors=entity_embeddings, perplexity=args.perplexity)
    app.build(optimizer=gv.optimizer.Adam(lr=args.learning_rate, weight_decay=args.weight_decay))
    app.train(num_epoch=args.num_epoch)

    ## For specific semantic type visualization, choose a broad semantic group to hone in on (otherwise it's too cluttered).
    # semantic_groups = np.unique(sg_labels)
    semantic_groups = ['CHEM', 'PROC']
    for sg in semantic_groups:
        specific_labels = np.copy(sty_labels)
        specific_labels[sg_labels!=sg] = 'OTHER'
        # trim specific labels for the sake of visibility
        specific_labels[specific_labels=='Biomedical or Dental Material'] = 'OTHER'
        specific_labels[specific_labels=='Chemical Viewed Structurally'] = 'OTHER'
        specific_labels[specific_labels=='Vitamin'] = 'OTHER'
        specific_labels[specific_labels=='Receptor'] = 'OTHER'
        specific_labels[specific_labels=='Chemical'] = 'OTHER'
        specific_labels[specific_labels=='Antibiotic'] = 'OTHER'
        specific_labels[specific_labels=='Hormone'] = 'OTHER'
        specific_labels[specific_labels=='Biologically Active Substance'] = 'OTHER'
        specific_labels[specific_labels=='Element, Ion, or Isotope'] = 'OTHER'
        specific_labels[specific_labels=='Hazardous or Poisonous Substance'] = 'OTHER'
        specific_labels[specific_labels=='Nucleic Acid, Nucleoside, or Nucleotide'] = 'OTHER'
        specific_labels[specific_labels=='Inorganic Chemical'] = 'OTHER'
        specific_labels[specific_labels=='Molecular Biology Research Technique'] = 'OTHER'
        specific_labels[specific_labels=='Research Activity'] = 'OTHER'
        specific_labels[specific_labels=='Manufactured Object'] = 'OTHER'
        
        ax = app.visualization(Y=specific_labels)
        ax.set_title('{}: {} Semantic Types'.format(args.model, sg), fontsize=27)
        plt.savefig(os.path.join(args.output_dir, '{}_{}.png'.format(args.model, sg)), bbox_inches='tight')
    
    # semantic groups
    print('visualizing semantic groups')
    ax = app.visualization(Y=sg_labels)
    ax.set_title('{}'.format(args.model), fontsize=27)
    
    plt.savefig(os.path.join(args.output_dir, '{}_sg.png'.format(args.model)), bbox_inches='tight')

    
    print('starting relations viz')
    if args.visualize_relations:
        if args.model in kge_models:
            print(args.model)

            relation_embeddings = model.solver.relation_embeddings
            
            # oneormany_labels = np.load(os.path.join(args.data_dir, 'oneormany_labels.npy'))
            oneormany_labels = np.load(os.path.join(args.data_dir, 'oneormany_labels.npy'))

            assert len(oneormany_labels) == len(relation_embeddings)
            
            from sklearn.manifold import TSNE
            tsne = TSNE(n_components=2, perplexity=12, early_exaggeration=12, learning_rate=150, n_iter=8000, n_iter_without_progress=500)
            coordinates = tsne.fit_transform(relation_embeddings)
            
            mean = np.mean(coordinates, axis=0)
            std = np.std(coordinates, axis=0)
            inside = np.abs(coordinates - mean) < 3*std
            indexes, = np.where(np.all(inside, axis=1))
            coordinates = coordinates[indexes]
            oneormany_labels = oneormany_labels[indexes]
            
            classes = sorted(np.unique(oneormany_labels))
            fig = plt.figure(figsize=(10,10))
            ax = fig.gca()
            markers = ['*', '>', '<', 'o', '+', 'X']
            for cls , m in zip(classes, markers):
                indexes, = np.where(oneormany_labels==cls)
                ax.scatter(*coordinates[indexes].T, s=35, marker=m)
            ax.set_xticks([])
            ax.set_yticks([])
            ax.legend(classes, markerscale=1, loc='upper right')
            ax.set_title('{} Relation Type Embeddings'.format(args.model), fontsize=27)
            plt.savefig(os.path.join(args.output_dir, '{}_oneormany_relations.png'.format(args.model)), bbox_inches='tight')
            

            


if __name__ == '__main__':
    main()
    print('done!')

==> Supplements/notebooks/umls_utils.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import os\n",
    "import json\n",
    "from collections import defaultdict\n",
    "import numpy as np\n",
    "import graphvite\n",
    "import graphvite.application as gap\n",
    "from graphvite.dataset import Dataset"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "snomed_dir = '/home/dc925/project/data/snomed'\n",
    "data_dir = 'data'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "relations_path = os.path.join(snomed_dir, 'active_relations.txt')\n",
    "semantic_types_path = os.path.join(snomed_dir, 'semantic_types.txt')\n",
    "concepts_path = os.path.join(snomed_dir, 'active_concepts.txt')\n",
    "semgroups_path = os.path.join(snomed_dir, 'SemGroups.txt')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "relations = pd.read_csv(relations_path, sep='\\t', header=None)\n",
    "relations.columns = ['CUI1', 'REL', 'CUI2', 'RELA']\n",
    "relations = relations[-relations.duplicated()]\n",
    "\n",
    "semantic_types = pd.read_csv(semantic_types_path, sep='\\t', header=None)\n",
    "semantic_types.columns = ['CUI', 'TUI', 'STY']\n",
    "\n",
    "semantic_groups = pd.read_csv(semgroups_path, sep='|', header=None)\n",
    "semantic_groups.columns = ['SG', 'SG_string', 'TUI', 'STY']\n",
    "semantic_groups = semantic_groups.set_index('TUI')\n",
    "\n",
    "tui2sg = semantic_groups['SG'].to_dict()\n",
    "semantic_types['SemGroup'] = [tui2sg[tui] for tui in semantic_types['TUI']]\n",
    "# semantic_types = semantic_types[semantic_types['SemGroup'].isin(include_groups)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [],
   "source": [
    "# filter semantic types and groups\n",
    "# We want to include these groups: ANAT, CHEM, CONC, DEVI, DISO, PHEN, PHYS, PROC\n",
    "# And exclude semantic types: \n",
    "exclude_types = ['Cell', 'Cell Component', 'Embryonic Structure', 'Biomedical or Dental Material', 'Chemical Viewed Functionally', 'Chemical Viewed Structurally', 'Regulation or Law', \\\n",
    "                'Experimental Model of Disease', 'Molecular Function', 'Cell Function', 'Genetic Function']\n",
    "include_groups = ['CHEM', 'DISO', 'ANAT', 'PROC', 'CONC', 'DEVI', 'PHEN', 'PHYS']\n",
    "filtered_semantic_types = semantic_types[semantic_types['SemGroup'].isin(include_groups)]\n",
    "filtered_semantic_types = filtered_semantic_types[-filtered_semantic_types['STY'].isin(exclude_types)]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 50,
   "metadata": {},
   "outputs": [],
   "source": [
    "semantic_types.to_csv('/home/dc925/project/clinical_kge/semantic_info.csv',sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 51,
   "metadata": {},
   "outputs": [],
   "source": [
    "filtered_semantic_types.to_csv('/home/dc925/project/clinical_kge/filtered_semantic_info.csv', sep='\\t')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>CUI</th>\n",
       "      <th>TUI</th>\n",
       "      <th>STY</th>\n",
       "      <th>SemGroup</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>0</td>\n",
       "      <td>C0000039</td>\n",
       "      <td>T109</td>\n",
       "      <td>Organic Chemical</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>C0000039</td>\n",
       "      <td>T121</td>\n",
       "      <td>Pharmacologic Substance</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>T116</td>\n",
       "      <td>Amino Acid, Peptide, or Protein</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>T126</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>C0000097</td>\n",
       "      <td>T109</td>\n",
       "      <td>Organic Chemical</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>425865</td>\n",
       "      <td>C4759626</td>\n",
       "      <td>T037</td>\n",
       "      <td>Injury or Poisoning</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>425866</td>\n",
       "      <td>C4759627</td>\n",
       "      <td>T046</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>425867</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>T046</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>425868</td>\n",
       "      <td>C4759629</td>\n",
       "      <td>T170</td>\n",
       "      <td>Intellectual Product</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>425869</td>\n",
       "      <td>C4759630</td>\n",
       "      <td>T170</td>\n",
       "      <td>Intellectual Product</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>372156 rows × 4 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             CUI   TUI                              STY SemGroup\n",
       "0       C0000039  T109                 Organic Chemical     CHEM\n",
       "1       C0000039  T121          Pharmacologic Substance     CHEM\n",
       "2       C0000052  T116  Amino Acid, Peptide, or Protein     CHEM\n",
       "3       C0000052  T126                           Enzyme     CHEM\n",
       "4       C0000097  T109                 Organic Chemical     CHEM\n",
       "...          ...   ...                              ...      ...\n",
       "425865  C4759626  T037              Injury or Poisoning     DISO\n",
       "425866  C4759627  T046              Pathologic Function     DISO\n",
       "425867  C4759628  T046              Pathologic Function     DISO\n",
       "425868  C4759629  T170             Intellectual Product     CONC\n",
       "425869  C4759630  T170             Intellectual Product     CONC\n",
       "\n",
       "[372156 rows x 4 columns]"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "filtered_semantic_types"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 64,
   "metadata": {},
   "outputs": [],
   "source": [
    "cui2sg = filtered_semantic_types.set_index('CUI')['SemGroup'].to_dict()\n",
    "cui2sty = filtered_semantic_types.set_index('CUI')['STY'].to_dict()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "active_concepts = pd.read_csv(concepts_path, sep='\\t', header=None)\n",
    "active_concepts.columns = ['CUI', 'STR']\n",
    "cui2string = active_concepts.set_index('CUI')['STR'].to_dict()\n",
    "with open(os.path.join(data_dir, 'cui2string.json'), 'w') as fp:\n",
    "    json.dump(cui2string, fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def filter_triplets_by_cuis(triplets, cui_iterable):\n",
    "    filtered = triplets[(triplets['CUI1'].isin(cui_iterable)) & (triplets['CUI2'].isin(cui_iterable))]\n",
    "    return filtered\n",
    "\n",
    "def create_datasets(triplets, data_dir):\n",
    "    \"\"\"\n",
    "    4 settings:\n",
    "    1. full (with reciprocals and leakage)\n",
    "    2. no reciprocal relations at all\n",
    "    3. no leakage, augment train only\n",
    "    4. no leakage, augment all splits\n",
    "    \"\"\"\n",
    "    \n",
    "    # Case 1: (with reciprocal relations and leakage)\n",
    "    case1 = triplets[triplets['RELA'].isin(cleaned_relations)]\n",
    "    case1 = case1.sample(frac=1) #shuffle\n",
    "    case1.to_csv(os.path.join(data_dir, 'triplets_case1.txt'), sep='\\t', header=None, index=None)\n",
    "\n",
    "    ds = Dataset(name='case1')\n",
    "    graph_file = os.path.join(data_dir, 'triplets_case1.txt')\n",
    "    files = ['case1_train.txt', 'case1_valid.txt', 'case1_test.txt']\n",
    "    files = [os.path.join(data_dir, f) for f in files]\n",
    "    portions = [95, 2.5, 2.5]\n",
    "    ds.edge_split(graph_file, files, portions)\n",
    "    \n",
    "    # Case 2: no reprical relations at all, so no leakage\n",
    "    case2 = triplets[triplets['RELA'].isin(reciprocal_relations_dict.keys())]\n",
    "    case2 = case2.sample(frac=1)\n",
    "    case2.to_csv(os.path.join(data_dir, 'triplets_case2.txt'), sep='\\t', header=None, index=None)\n",
    "\n",
    "    ds = Dataset(name='case2')\n",
    "    graph_file = os.path.join(data_dir, 'triplets_case2.txt')\n",
    "    files = ['case2_train.txt', 'case2_valid.txt', 'case2_test.txt']\n",
    "    files = [os.path.join(data_dir, f) for f in files]\n",
    "    portions = [95, 2.5, 2.5]\n",
    "    ds.edge_split(graph_file, files, portions)\n",
    "    \n",
    "    # Case 3: reciprocal in train only, no leakage\n",
    "    case3_train = pd.read_csv(os.path.join(data_dir, 'case2_train.txt'), sep='\\t', header=None)\n",
    "    case3_train.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case3_train_augmented = pd.concat([case3_train['CUI2'], case3_train['RELA'].apply(lambda x: reciprocal_relations_dict[x]), case3_train['CUI1']], axis=1)\n",
    "    case3_train_augmented.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case3_train_augmented = pd.concat([case3_train, case3_train_augmented], axis=0)\n",
    "    case3_train_augmented = case3_train_augmented[-case3_train_augmented.duplicated()]\n",
    "    case3_train_augmented.to_csv(os.path.join(data_dir, 'case3_train.txt'), sep='\\t', header=None, index=None)\n",
    "    case3_valid = pd.read_csv(os.path.join(data_dir, 'case2_valid.txt'), sep='\\t', header=None)\n",
    "    case3_valid.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case3_test = pd.read_csv(os.path.join(data_dir, 'case2_test.txt'), sep='\\t', header=None)\n",
    "    case3_test.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case3_valid.to_csv(os.path.join(data_dir, 'case3_valid.txt'), sep='\\t', header=None)\n",
    "    case3_test.to_csv(os.path.join(data_dir, 'case3_test.txt'), sep='\\t', header=None)\n",
    "    \n",
    "    # Case 4: reciprocal in all, no leakage\n",
    "    case4_train = case3_train_augmented\n",
    "    case4_valid = pd.concat([case3_valid['CUI2'], case3_valid['RELA'].apply(lambda x: reciprocal_relations_dict[x]), case3_valid['CUI1']], axis=1)\n",
    "    case4_valid.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case4_valid = pd.concat([case3_valid, case4_valid], axis=0)\n",
    "    case4_valid = case4_valid[-case4_valid.duplicated()]\n",
    "    case4_test = pd.concat([case3_test['CUI2'], case3_test['RELA'].apply(lambda x: reciprocal_relations_dict[x]), case3_test['CUI1']], axis=1)\n",
    "    case4_test.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    case4_test = pd.concat([case3_test, case4_test], axis=0)\n",
    "    case4_test = case4_test[-case4_test.duplicated()]\n",
    "    \n",
    "    case4_train, case4_valid, case4_test = move_unseen_to_train(case4_train, case4_valid, case4_test)\n",
    "\n",
    "    case4_train.to_csv(os.path.join(data_dir, 'case4_train.txt'), sep='\\t', header=None, index=None)\n",
    "    case4_valid.to_csv(os.path.join(data_dir, 'case4_valid.txt'), sep='\\t', header=None, index=None)\n",
    "    case4_test.to_csv(os.path.join(data_dir, 'case4_test.txt'), sep='\\t', header=None, index=None)\n",
    "\n",
    "def move_unseen_to_train(train, valid, test):\n",
    "    train_cuis = set(train['CUI1']) | set(train['CUI2'])\n",
    "    valid_unseen_idx = -((valid['CUI1'].isin(train_cuis)) & (valid['CUI2'].isin(train_cuis)))\n",
    "    train = pd.concat([train, valid[valid_unseen_idx]], axis=0)\n",
    "    test_unseen_idx = -((test['CUI1'].isin(train_cuis)) & (test['CUI2'].isin(train_cuis)))\n",
    "    train = pd.concat([train, test[test_unseen_idx]], axis=0)\n",
    "    valid = valid[-valid_unseen_idx]\n",
    "    test = test[-test_unseen_idx]\n",
    "    return train, valid, test\n",
    "    \n",
    "def create_transitive_closure_triplets(tc_file, data_dir, cuis):\n",
    "    transitive_closure = pd.read_csv(os.path.join(data_dir, tc_file), sep='\\t', header=None)\n",
    "    transitive_closure.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    inverse_transitive_closure = pd.concat([transitive_closure['CUI2'], transitive_closure['CUI1']], axis=1)\n",
    "    inverse_transitive_closure['RELA'] = 'inverse_isa'\n",
    "    inverse_transitive_closure = inverse_transitive_closure[['CUI2','RELA','CUI1']]\n",
    "    inverse_transitive_closure.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "    transitive_closure = pd.concat([transitive_closure, inverse_transitive_closure], axis=0)\n",
    "    transitive_closure_triplets = filter_triplets_by_cuis(transitive_closure, cuis)\n",
    "    transitive_closure_triplets.to_csv(os.path.join(data_dir, 'transitive_closure_triplets.txt'), sep='\\t', header=None, index=None)\n",
    "    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/dc925/miniconda3/envs/pytorch/lib/python3.6/site-packages/ipykernel_launcher.py:4: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  after removing the cwd from sys.path.\n",
      "/home/dc925/miniconda3/envs/pytorch/lib/python3.6/site-packages/ipykernel_launcher.py:5: SettingWithCopyWarning: \n",
      "A value is trying to be set on a copy of a slice from a DataFrame.\n",
      "Try using .loc[row_indexer,col_indexer] = value instead\n",
      "\n",
      "See the caveats in the documentation: http://pandas.pydata.org/pandas-docs/stable/user_guide/indexing.html#returning-a-view-versus-a-copy\n",
      "  \"\"\"\n"
     ]
    }
   ],
   "source": [
    "#Filter relations on active concepts to get final triplets\n",
    "#also flipping the directions because UMLS does (tail relation head)\n",
    "filtered_relations = filter_triplets_by_cuis(relations, cui2string)\n",
    "filtered_relations['string1'] = [cui2string[cui] for cui in filtered_relations['CUI1']]\n",
    "filtered_relations['string2'] = [cui2string[cui] for cui in filtered_relations['CUI2']]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>CUI1</th>\n",
       "      <th>REL</th>\n",
       "      <th>CUI2</th>\n",
       "      <th>RELA</th>\n",
       "      <th>string1</th>\n",
       "      <th>string2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>PAR</td>\n",
       "      <td>C0019495</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>1,4-alpha-Glucan branching enzyme</td>\n",
       "      <td>Hexosyltransferase</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>PAR</td>\n",
       "      <td>C0443499</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>1,4-alpha-Glucan branching enzyme</td>\n",
       "      <td>Carbohydrate metabolism disorder marker</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>RO</td>\n",
       "      <td>C0523417</td>\n",
       "      <td>has_component</td>\n",
       "      <td>1,4-alpha-Glucan branching enzyme</td>\n",
       "      <td>1,4-alpha-Glucan branching enzyme measurement</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>RO</td>\n",
       "      <td>C4541016</td>\n",
       "      <td>disposition_of</td>\n",
       "      <td>1,4-alpha-Glucan branching enzyme</td>\n",
       "      <td>Transferase</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5</td>\n",
       "      <td>C0000097</td>\n",
       "      <td>PAR</td>\n",
       "      <td>C0576798</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>Methylphenyltetrahydropyridine</td>\n",
       "      <td>Pyridine and pyridine derivative</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567070</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>PAR</td>\n",
       "      <td>C3887277</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>Pathological fracture of right scapula due to ...</td>\n",
       "      <td>Pathological fracture of right scapula</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567071</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>RO</td>\n",
       "      <td>C0016663</td>\n",
       "      <td>associated_morphology_of</td>\n",
       "      <td>Pathological fracture of right scapula due to ...</td>\n",
       "      <td>Pathological fracture</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567072</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>RO</td>\n",
       "      <td>C0027651</td>\n",
       "      <td>associated_morphology_of</td>\n",
       "      <td>Pathological fracture of right scapula due to ...</td>\n",
       "      <td>Neoplasm</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567073</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>RO</td>\n",
       "      <td>C1290251</td>\n",
       "      <td>cause_of</td>\n",
       "      <td>Pathological fracture of right scapula due to ...</td>\n",
       "      <td>Neoplasm of scapula</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567074</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>RO</td>\n",
       "      <td>C4304556</td>\n",
       "      <td>finding_site_of</td>\n",
       "      <td>Pathological fracture of right scapula due to ...</td>\n",
       "      <td>Bone structure of right scapula</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2288017 rows × 6 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             CUI1  REL      CUI2                      RELA  \\\n",
       "1        C0000052  PAR  C0019495               inverse_isa   \n",
       "2        C0000052  PAR  C0443499               inverse_isa   \n",
       "3        C0000052   RO  C0523417             has_component   \n",
       "4        C0000052   RO  C4541016            disposition_of   \n",
       "5        C0000097  PAR  C0576798               inverse_isa   \n",
       "...           ...  ...       ...                       ...   \n",
       "2567070  C4759628  PAR  C3887277               inverse_isa   \n",
       "2567071  C4759628   RO  C0016663  associated_morphology_of   \n",
       "2567072  C4759628   RO  C0027651  associated_morphology_of   \n",
       "2567073  C4759628   RO  C1290251                  cause_of   \n",
       "2567074  C4759628   RO  C4304556           finding_site_of   \n",
       "\n",
       "                                                   string1  \\\n",
       "1                        1,4-alpha-Glucan branching enzyme   \n",
       "2                        1,4-alpha-Glucan branching enzyme   \n",
       "3                        1,4-alpha-Glucan branching enzyme   \n",
       "4                        1,4-alpha-Glucan branching enzyme   \n",
       "5                           Methylphenyltetrahydropyridine   \n",
       "...                                                    ...   \n",
       "2567070  Pathological fracture of right scapula due to ...   \n",
       "2567071  Pathological fracture of right scapula due to ...   \n",
       "2567072  Pathological fracture of right scapula due to ...   \n",
       "2567073  Pathological fracture of right scapula due to ...   \n",
       "2567074  Pathological fracture of right scapula due to ...   \n",
       "\n",
       "                                               string2  \n",
       "1                                   Hexosyltransferase  \n",
       "2              Carbohydrate metabolism disorder marker  \n",
       "3        1,4-alpha-Glucan branching enzyme measurement  \n",
       "4                                          Transferase  \n",
       "5                     Pyridine and pyridine derivative  \n",
       "...                                                ...  \n",
       "2567070         Pathological fracture of right scapula  \n",
       "2567071                          Pathological fracture  \n",
       "2567072                                       Neoplasm  \n",
       "2567073                            Neoplasm of scapula  \n",
       "2567074                Bone structure of right scapula  \n",
       "\n",
       "[2288017 rows x 6 columns]"
      ]
     },
     "execution_count": 12,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "filtered_relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "relation_counts = filtered_relations['RELA'].value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "RO     1150667\n",
       "CHD     543762\n",
       "PAR     543762\n",
       "SY       36776\n",
       "RN        6525\n",
       "RB        6525\n",
       "Name: REL, dtype: int64"
      ]
     },
     "execution_count": 14,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "filtered_relations['REL'].value_counts()\n",
    "#RO: has relationship Other than synonymous, narrower, or broader\n",
    "#PAR: has parent relationship\n",
    "#CHD: has child relationship\n",
    "#SY: synonymy\n",
    "#RB: has a broader relationship\n",
    "#RN: has a narrower relationship"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#unimportant relations we might take out\n",
    "\n",
    "relatedness_relations = [\"same_as\", \"possibly_equivalent_to\", \"associated_with\", \"temporally_related_to\"]\n",
    "exclude_relations = [\"mth_plain_text_form_of\", \"mth_has_xml_form\", \"mth_has_plain_text_form\", \"mth_xml_form_of\", \"replaced_by\", \"replaces\", \"uses_energy\", \"energy_used_by\", \"has_dependent\", \"dependent_of\", \\\n",
    "\"part_referred_to_by\", \"relative_to_part_of\", \"inherent_location_of\", \"has_inherent_location\", \"has_process_output\", \"process_output_of\", \"has_precondition\", \"precondition_of\", \\\n",
    "\"definitional_manifestation_of\", \"has_definitional_manifestation\", \"has_technique\", \"technique_of\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "cleaned_relations = [r for r in relation_counts.index if r not in exclude_relations]\n",
    "reciprocal_relations = [r for r in cleaned_relations if r not in relatedness_relations]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "reciprocal_relations_dict = {}\n",
    "for i,k in zip(reciprocal_relations[1::2], reciprocal_relations[0::2]):\n",
    "    reciprocal_relations_dict[i] = k\n",
    "for i in relatedness_relations:\n",
    "    reciprocal_relations_dict[i] = i"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 55,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "92"
      ]
     },
     "execution_count": 55,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(reciprocal_relations_dict) #180 relations total; 176/2=88 reciprocals, 4 symmetric"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 56,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(os.path.join(data_dir, 'reciprocal_relations.json'), 'w') as fp:\n",
    "    json.dump(reciprocal_relations_dict, fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 59,
   "metadata": {},
   "outputs": [],
   "source": [
    "# snomed subset\n",
    "snomed = filter_triplets_by_cuis(filtered_relations, filtered_semantic_types['CUI'])\n",
    "snomed_triplets = snomed[['CUI1', 'RELA','CUI2']]\n",
    "snomed_triplets = snomed_triplets[snomed_triplets['RELA'].isin(snomed_triplets['RELA'].value_counts()[snomed_triplets['RELA'].value_counts()>15].index)]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 53,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>CUI1</th>\n",
       "      <th>RELA</th>\n",
       "      <th>CUI2</th>\n",
       "      <th>SG</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>281998</td>\n",
       "      <td>C0037585</td>\n",
       "      <td>isa</td>\n",
       "      <td>C0870393</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>281999</td>\n",
       "      <td>C0037585</td>\n",
       "      <td>isa</td>\n",
       "      <td>C3873651</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>282000</td>\n",
       "      <td>C0037585</td>\n",
       "      <td>isa</td>\n",
       "      <td>C3873721</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>282001</td>\n",
       "      <td>C0037585</td>\n",
       "      <td>isa</td>\n",
       "      <td>C3873784</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "            CUI1 RELA      CUI2    SG\n",
       "281998  C0037585  isa  C0870393  CONC\n",
       "281999  C0037585  isa  C3873651  CONC\n",
       "282000  C0037585  isa  C3873721  CONC\n",
       "282001  C0037585  isa  C3873784  CONC"
      ]
     },
     "execution_count": 53,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snomed_triplets[snomed_triplets['CUI1']=='C0037585']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "Original relations has 386692 concepts and 2386877 active relations.\n",
    "After filtering 346108 active concepts, we get 2288017 relations.\n",
    "After filtering by relevant semantic types/groups, we get 2074088 relations for 293892 concepts, among which 40240 only appear once and 158314 appear less than 5 times.\n",
    "After filtering out rare relations, we get 2073848 triplets, 293884 concepts, and 170 relations"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "splitting graph ../../../project/clinical_kge/data/triplets_case1.txt into ../../../project/clinical_kge/data/case1_train.txt, ../../../project/clinical_kge/data/case1_valid.txt, ../../../project/clinical_kge/data/case1_test.txt\n",
      "splitting graph ../../../project/clinical_kge/data/triplets_case2.txt into ../../../project/clinical_kge/data/case2_train.txt, ../../../project/clinical_kge/data/case2_valid.txt, ../../../project/clinical_kge/data/case2_test.txt\n"
     ]
    }
   ],
   "source": [
    "\n",
    "create_datasets(snomed_triplets, data_dir)\n",
    "case4_train = pd.read_csv(os.path.join(data_dir, 'case4_train.txt'), sep='\\t', header=None)\n",
    "case4_train.columns = ['CUI1', 'RELA', 'CUI2']\n",
    "final_cuis = set(case4_train['CUI1'])\n",
    "create_transitive_closure_triplets('transitive_closure_full.txt', data_dir, final_cuis)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "metadata": {},
   "outputs": [],
   "source": [
    "rela = pd.DataFrame(snomed_triplets['RELA'].unique())\n",
    "rela.columns = ['relations']\n",
    "rela.to_csv('snomed_relations.csv', index=None)\n",
    "# rela.to_csv('relation_strings.csv', index=None)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "metadata": {},
   "outputs": [],
   "source": [
    "snomed_cui2string = snomed.set_index('CUI1')['string1'].to_dict()\n",
    "with open('snomed_cui2string.json', 'w') as fp:\n",
    "    json.dump(snomed_cui2string, fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 49,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "metadata": {},
   "outputs": [],
   "source": [
    "# two ways of looking at broader relation type metrics is to break them down to 1. broad types (RO, CHD, PAR, SY, RB, RN) and 2. one-or-many types\n",
    "broad_rel_types = filtered_relations.set_index('RELA')['REL'].to_dict()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [],
   "source": [
    "with open(os.path.join(data_dir, 'relation2broad.json'), 'w') as fp:\n",
    "    json.dump(broad_rel_types, fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [],
   "source": [
    "relation2one_or_many = {}\n",
    "for rela in set(snomed_triplets['RELA']):\n",
    "    headlist = []\n",
    "    taillist = []\n",
    "#     relation_vocab[rela] = list(snomed_triplets[snomed_triplets['RELA']==rela][['CUI1','CUI2']].itertuples(index=False, name=None))\n",
    "    pairs = snomed_triplets[snomed_triplets['RELA']==rela][['CUI1','CUI2']]\n",
    "    head_per_tail = len(pairs) / len(set(pairs['CUI2']))\n",
    "    tail_per_head = len(pairs) / len(set(pairs['CUI1']))\n",
    "    if head_per_tail < 1.5 and tail_per_head < 1.5:\n",
    "        relation2one_or_many[rela] = 'one_to_one'\n",
    "    elif head_per_tail >= 1.5 and tail_per_head < 1.5:\n",
    "        relation2one_or_many[rela] = 'many_to_one'\n",
    "    elif head_per_tail < 1.5 and tail_per_head >= 1.5:\n",
    "        relation2one_or_many[rela] = 'one_to_many'\n",
    "    else:\n",
    "        relation2one_or_many[rela] = 'many_to_many'\n",
    "    \n",
    "with open(os.path.join(data_dir, 'relation2oneormany.json'), 'w') as fp:\n",
    "    json.dump(relation2one_or_many, fp)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 81,
   "metadata": {},
   "outputs": [],
   "source": [
    "##TODO: do the same thing for semantic types/groups (type_one_to_many, group_one_to_many, etc)\n",
    "snomed_triplets['STY1'] = [cui2sty[cui] for cui in snomed_triplets['CUI1']]\n",
    "snomed_triplets['STY2'] = [cui2sty[cui] for cui in snomed_triplets['CUI2']]\n",
    "\n",
    "snomed_triplets['SG1'] = [cui2sg[cui] for cui in snomed_triplets['CUI1']]\n",
    "snomed_triplets['SG2'] = [cui2sg[cui] for cui in snomed_triplets['CUI2']]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 82,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>CUI1</th>\n",
       "      <th>RELA</th>\n",
       "      <th>CUI2</th>\n",
       "      <th>STY1</th>\n",
       "      <th>STY2</th>\n",
       "      <th>SG1</th>\n",
       "      <th>SG2</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <td>1</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>C0019495</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>CHEM</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>C0443499</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>Biologically Active Substance</td>\n",
       "      <td>CHEM</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>3</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>has_component</td>\n",
       "      <td>C0523417</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>Laboratory Procedure</td>\n",
       "      <td>CHEM</td>\n",
       "      <td>PROC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>4</td>\n",
       "      <td>C0000052</td>\n",
       "      <td>disposition_of</td>\n",
       "      <td>C4541016</td>\n",
       "      <td>Enzyme</td>\n",
       "      <td>Qualitative Concept</td>\n",
       "      <td>CHEM</td>\n",
       "      <td>CONC</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>5</td>\n",
       "      <td>C0000097</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>C0576798</td>\n",
       "      <td>Hazardous or Poisonous Substance</td>\n",
       "      <td>Organic Chemical</td>\n",
       "      <td>CHEM</td>\n",
       "      <td>CHEM</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "      <td>...</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567070</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>inverse_isa</td>\n",
       "      <td>C3887277</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>DISO</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567071</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>associated_morphology_of</td>\n",
       "      <td>C0016663</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>DISO</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567072</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>associated_morphology_of</td>\n",
       "      <td>C0027651</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>Neoplastic Process</td>\n",
       "      <td>DISO</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567073</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>cause_of</td>\n",
       "      <td>C1290251</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>Neoplastic Process</td>\n",
       "      <td>DISO</td>\n",
       "      <td>DISO</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <td>2567074</td>\n",
       "      <td>C4759628</td>\n",
       "      <td>finding_site_of</td>\n",
       "      <td>C4304556</td>\n",
       "      <td>Pathologic Function</td>\n",
       "      <td>Body Part, Organ, or Organ Component</td>\n",
       "      <td>DISO</td>\n",
       "      <td>ANAT</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "<p>2073848 rows × 7 columns</p>\n",
       "</div>"
      ],
      "text/plain": [
       "             CUI1                      RELA      CUI2  \\\n",
       "1        C0000052               inverse_isa  C0019495   \n",
       "2        C0000052               inverse_isa  C0443499   \n",
       "3        C0000052             has_component  C0523417   \n",
       "4        C0000052            disposition_of  C4541016   \n",
       "5        C0000097               inverse_isa  C0576798   \n",
       "...           ...                       ...       ...   \n",
       "2567070  C4759628               inverse_isa  C3887277   \n",
       "2567071  C4759628  associated_morphology_of  C0016663   \n",
       "2567072  C4759628  associated_morphology_of  C0027651   \n",
       "2567073  C4759628                  cause_of  C1290251   \n",
       "2567074  C4759628           finding_site_of  C4304556   \n",
       "\n",
       "                                     STY1  \\\n",
       "1                                  Enzyme   \n",
       "2                                  Enzyme   \n",
       "3                                  Enzyme   \n",
       "4                                  Enzyme   \n",
       "5        Hazardous or Poisonous Substance   \n",
       "...                                   ...   \n",
       "2567070               Pathologic Function   \n",
       "2567071               Pathologic Function   \n",
       "2567072               Pathologic Function   \n",
       "2567073               Pathologic Function   \n",
       "2567074               Pathologic Function   \n",
       "\n",
       "                                         STY2   SG1   SG2  \n",
       "1                                      Enzyme  CHEM  CHEM  \n",
       "2               Biologically Active Substance  CHEM  CHEM  \n",
       "3                        Laboratory Procedure  CHEM  PROC  \n",
       "4                         Qualitative Concept  CHEM  CONC  \n",
       "5                            Organic Chemical  CHEM  CHEM  \n",
       "...                                       ...   ...   ...  \n",
       "2567070                   Pathologic Function  DISO  DISO  \n",
       "2567071                   Pathologic Function  DISO  DISO  \n",
       "2567072                    Neoplastic Process  DISO  DISO  \n",
       "2567073                    Neoplastic Process  DISO  DISO  \n",
       "2567074  Body Part, Organ, or Organ Component  DISO  ANAT  \n",
       "\n",
       "[2073848 rows x 7 columns]"
      ]
     },
     "execution_count": 82,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snomed_triplets"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "has_indirect_procedure_site many_to_many\n",
      "has_indirect_procedure_site: 2.5, 0.000719\n",
      "has_presentation_strength_denominator_unit one_to_many\n",
      "has_presentation_strength_denominator_unit: 2.0, 0.0\n",
      "characterized_by many_to_many\n",
      "characterized_by: 0.4, 0.177\n",
      "component_of many_to_many\n",
      "component_of: 1.67, 0.000128\n",
      "has_direct_procedure_site many_to_many\n",
      "has_direct_procedure_site: 1.0, 0.000217\n",
      "presentation_strength_numerator_unit_of many_to_one\n",
      "presentation_strength_numerator_unit_of: 0.5, 0.0\n",
      "intent_of many_to_many\n",
      "intent_of: 0.4, 0.019\n",
      "has_realization one_to_one_homogeneous\n",
      "has_realization: 1.0, 1.0\n",
      "temporal_context_of many_to_one\n",
      "temporal_context_of: 0.2, 0.00969\n",
      "has_focus many_to_many\n",
      "has_focus: 0.667, 0.546\n",
      "indirect_morphology_of one_to_many\n",
      "indirect_morphology_of: 4.0, 0.0\n",
      "has_entire_anatomy_structure many_to_many_homogeneous\n",
      "has_entire_anatomy_structure: 1.0, 0.999\n",
      "has_presentation_strength_numerator_unit one_to_many\n",
      "has_presentation_strength_numerator_unit: 2.0, 0.0\n",
      "concentration_strength_numerator_value_of one_to_one\n",
      "concentration_strength_numerator_value_of: 1.0, 0.0\n",
      "laterality_of many_to_one\n",
      "laterality_of: 0.333, 0.0\n",
      "has_scale_type one_to_many\n",
      "has_scale_type: 5.0, 0.0156\n",
      "disposition_of many_to_one\n",
      "disposition_of: 0.333, 0.000115\n",
      "dose_form_of many_to_many\n",
      "dose_form_of: 1.5, 0.0165\n",
      "has_finding_context many_to_many\n",
      "has_finding_context: 2.0, 0.00529\n",
      "pathological_process_of many_to_many_homogeneous\n",
      "pathological_process_of: 0.5, 0.999\n",
      "has_surgical_approach one_to_one\n",
      "has_surgical_approach: 1.0, 0.0\n",
      "role_played_by many_to_one\n",
      "role_played_by: 0.5, 0.0\n",
      "moved_from many_to_one\n",
      "moved_from: 0.143, 0.0057\n",
      "realization_of one_to_one_homogeneous\n",
      "realization_of: 1.0, 1.0\n",
      "possibly_equivalent_to many_to_many_homogeneous\n",
      "possibly_equivalent_to: 1.0, 0.971\n",
      "has_basis_of_strength_substance one_to_many\n",
      "has_basis_of_strength_substance: 2.0, 0.999\n",
      "occurs_before many_to_many\n",
      "occurs_before: 2.0, 0.378\n",
      "direct_morphology_of many_to_many\n",
      "direct_morphology_of: 2.5, 0.000923\n",
      "has_finding_site many_to_many\n",
      "has_finding_site: 1.4, 0.00381\n",
      "has_indirect_morphology many_to_one\n",
      "has_indirect_morphology: 0.25, 0.0\n",
      "finding_site_of many_to_many\n",
      "finding_site_of: 0.714, 0.00381\n",
      "has_clinical_course many_to_one\n",
      "has_clinical_course: 0.5, 0.00708\n",
      "has_specimen_source_identity one_to_many\n",
      "has_specimen_source_identity: 2.0, 0.219\n",
      "has_associated_procedure many_to_many\n",
      "has_associated_procedure: 2.0, 0.211\n",
      "procedure_context_of many_to_many\n",
      "procedure_context_of: 0.5, 0.137\n",
      "scale_type_of many_to_one\n",
      "scale_type_of: 0.2, 0.0156\n",
      "has_interpretation many_to_many\n",
      "has_interpretation: 2.33, 0.435\n",
      "has_dose_form many_to_many\n",
      "has_dose_form: 0.667, 0.0165\n",
      "due_to many_to_many\n",
      "due_to: 0.5, 0.771\n",
      "property_of many_to_many\n",
      "property_of: 0.4, 0.0692\n",
      "inheres_in many_to_many\n",
      "inheres_in: 2.5, 0.0\n",
      "has_unit_of_presentation one_to_many\n",
      "has_unit_of_presentation: 2.0, 0.0\n",
      "has_associated_morphology many_to_many_homogeneous\n",
      "has_associated_morphology: 1.2, 0.962\n",
      "priority_of one_to_one\n",
      "priority_of: 1.0, 0.0\n",
      "concentration_strength_numerator_unit_of one_to_one\n",
      "concentration_strength_numerator_unit_of: 1.0, 0.0\n",
      "specimen_substance_of many_to_many_homogeneous\n",
      "specimen_substance_of: 0.667, 0.999\n",
      "has_temporal_context one_to_many\n",
      "has_temporal_context: 5.0, 0.00969\n",
      "focus_of many_to_many\n",
      "focus_of: 1.5, 0.546\n",
      "uses_device one_to_many\n",
      "uses_device: 4.0, 0.0\n",
      "route_of_administration_of many_to_one\n",
      "route_of_administration_of: 0.5, 0.0114\n",
      "specimen_source_topography_of many_to_one\n",
      "specimen_source_topography_of: 0.5, 0.998\n",
      "active_ingredient_of many_to_many_homogeneous\n",
      "active_ingredient_of: 1.0, 0.995\n",
      "has_direct_morphology many_to_many\n",
      "has_direct_morphology: 0.4, 0.000923\n",
      "has_causative_agent many_to_many\n",
      "has_causative_agent: 1.25, 0.0\n",
      "severity_of one_to_many\n",
      "severity_of: 2.0, 0.514\n",
      "specimen_of many_to_many\n",
      "specimen_of: 0.667, 0.0\n",
      "has_count_of_base_of_active_ingredient one_to_many\n",
      "has_count_of_base_of_active_ingredient: 2.0, 0.0\n",
      "indirect_device_of one_to_one\n",
      "indirect_device_of: 1.0, 0.0\n",
      "referred_to_by many_to_many_homogeneous\n",
      "referred_to_by: 1.0, 0.986\n",
      "same_as many_to_many_homogeneous\n",
      "same_as: 1.0, 0.995\n",
      "has_direct_device many_to_many\n",
      "has_direct_device: 2.0, 0.00204\n",
      "interpretation_of many_to_many\n",
      "interpretation_of: 0.429, 0.435\n",
      "measurement_method_of one_to_one_homogeneous\n",
      "measurement_method_of: 1.0, 1.0\n",
      "has_component many_to_many\n",
      "has_component: 0.6, 0.000128\n",
      "specimen_procedure_of many_to_one\n",
      "specimen_procedure_of: 0.333, 0.0\n",
      "has_concentration_strength_denominator_unit one_to_one\n",
      "has_concentration_strength_denominator_unit: 1.0, 0.0\n",
      "has_presentation_strength_denominator_value one_to_many\n",
      "has_presentation_strength_denominator_value: 2.0, 0.0\n",
      "has_specimen many_to_many\n",
      "has_specimen: 1.5, 0.0\n",
      "has_severity many_to_one\n",
      "has_severity: 0.5, 0.514\n",
      "precise_active_ingredient_of many_to_one\n",
      "precise_active_ingredient_of: 0.5, 0.999\n",
      "direct_substance_of many_to_many\n",
      "direct_substance_of: 0.333, 0.00269\n",
      "has_route_of_administration one_to_many\n",
      "has_route_of_administration: 2.0, 0.0114\n",
      "has_indirect_device one_to_one\n",
      "has_indirect_device: 1.0, 0.0\n",
      "characterizes many_to_many\n",
      "characterizes: 2.5, 0.177\n",
      "moved_to one_to_many\n",
      "moved_to: 7.0, 0.0057\n",
      "has_precise_active_ingredient one_to_many\n",
      "has_precise_active_ingredient: 2.0, 0.999\n",
      "uses_substance many_to_one\n",
      "uses_substance: 0.333, 0.0\n",
      "has_active_ingredient many_to_many_homogeneous\n",
      "has_active_ingredient: 1.0, 0.995\n",
      "method_of many_to_many\n",
      "method_of: 0.5, 0.717\n",
      "isa many_to_many_homogeneous\n",
      "isa: 1.0, 0.969\n",
      "indirect_procedure_site_of many_to_many\n",
      "indirect_procedure_site_of: 0.4, 0.000719\n",
      "has_laterality one_to_many\n",
      "has_laterality: 3.0, 0.0\n",
      "occurs_after many_to_many\n",
      "occurs_after: 0.5, 0.378\n",
      "inverse_was_a many_to_many_homogeneous\n",
      "inverse_was_a: 1.0, 0.987\n",
      "occurs_in one_to_many\n",
      "occurs_in: 5.0, 0.000243\n",
      "has_procedure_device one_to_one\n",
      "has_procedure_device: 1.0, 0.0\n",
      "has_alternative one_to_many\n",
      "has_alternative: 2.0, 0.966\n",
      "procedure_morphology_of one_to_many\n",
      "procedure_morphology_of: 3.0, 0.0\n",
      "specimen_source_morphology_of one_to_many\n",
      "specimen_source_morphology_of: 4.0, 0.014\n",
      "plays_role one_to_many\n",
      "plays_role: 2.0, 0.0\n",
      "has_access one_to_many\n",
      "has_access: 2.0, 0.0\n",
      "finding_method_of many_to_one\n",
      "finding_method_of: 0.2, 0.00151\n",
      "direct_procedure_site_of many_to_many\n",
      "direct_procedure_site_of: 1.0, 0.000217\n",
      "has_inherent_attribute many_to_many\n",
      "has_inherent_attribute: 0.4, 0.0\n",
      "has_occurrence many_to_one\n",
      "has_occurrence: 0.2, 0.000243\n",
      "has_procedure_context many_to_many\n",
      "has_procedure_context: 2.0, 0.137\n",
      "cause_of many_to_many\n",
      "cause_of: 2.0, 0.771\n",
      "device_used_by many_to_one\n",
      "device_used_by: 0.25, 0.0\n",
      "refers_to many_to_many_homogeneous\n",
      "refers_to: 1.0, 0.986\n",
      "has_finding_method one_to_many\n",
      "has_finding_method: 5.0, 0.00151\n",
      "has_procedure_site many_to_many\n",
      "has_procedure_site: 1.5, 0.0\n",
      "interprets many_to_many\n",
      "interprets: 1.33, 0.406\n",
      "unit_of_presentation_of many_to_one\n",
      "unit_of_presentation_of: 0.5, 0.0\n",
      "has_part_anatomy_structure one_to_one_homogeneous\n",
      "has_part_anatomy_structure: 1.0, 1.0\n",
      "temporally_related_to many_to_many\n",
      "temporally_related_to: 1.0, 0.759\n",
      "has_method many_to_many\n",
      "has_method: 2.0, 0.717\n",
      "associated_with many_to_many\n",
      "associated_with: 1.0, 0.51\n",
      "procedure_device_of one_to_one\n",
      "procedure_device_of: 1.0, 0.0\n",
      "has_concentration_strength_numerator_value one_to_one\n",
      "has_concentration_strength_numerator_value: 1.0, 0.0\n",
      "has_specimen_source_topography one_to_many\n",
      "has_specimen_source_topography: 2.0, 0.998\n",
      "clinical_course_of one_to_many\n",
      "clinical_course_of: 2.0, 0.00708\n",
      "inverse_during one_to_one\n",
      "inverse_during: 1.0, 0.0\n",
      "has_specimen_substance many_to_many_homogeneous\n",
      "has_specimen_substance: 1.5, 0.999\n",
      "has_direct_substance many_to_many\n",
      "has_direct_substance: 3.0, 0.00269\n",
      "entire_anatomy_structure_of many_to_many_homogeneous\n",
      "entire_anatomy_structure_of: 1.0, 0.999\n",
      "has_priority one_to_one\n",
      "has_priority: 1.0, 0.0\n",
      "has_intent many_to_many\n",
      "has_intent: 2.5, 0.019\n",
      "causative_agent_of many_to_many\n",
      "causative_agent_of: 0.8, 0.0\n",
      "revision_status_of one_to_many\n",
      "revision_status_of: 2.0, 0.322\n",
      "has_presentation_strength_numerator_value one_to_many\n",
      "has_presentation_strength_numerator_value: 2.0, 0.0\n",
      "was_a many_to_many_homogeneous\n",
      "was_a: 1.0, 0.987\n",
      "count_of_base_of_active_ingredient_of many_to_one\n",
      "count_of_base_of_active_ingredient_of: 0.5, 0.0\n",
      "during one_to_one\n",
      "during: 1.0, 0.0\n",
      "surgical_approach_of one_to_one\n",
      "surgical_approach_of: 1.0, 0.0\n",
      "access_device_used_by one_to_one\n",
      "access_device_used_by: 1.0, 0.0\n",
      "has_procedure_morphology many_to_one\n",
      "has_procedure_morphology: 0.333, 0.0\n",
      "has_direct_site one_to_many\n",
      "has_direct_site: 3.0, 0.0\n",
      "has_associated_finding many_to_many_homogeneous\n",
      "has_associated_finding: 0.8, 0.977\n",
      "has_time_aspect one_to_many\n",
      "has_time_aspect: 2.0, 0.0455\n",
      "direct_site_of many_to_one\n",
      "direct_site_of: 0.333, 0.0\n",
      "has_concentration_strength_numerator_unit one_to_one\n",
      "has_concentration_strength_numerator_unit: 1.0, 0.0\n",
      "has_modification many_to_one\n",
      "has_modification: 0.5, 0.999\n",
      "time_aspect_of many_to_one\n",
      "time_aspect_of: 0.5, 0.0455\n",
      "has_property many_to_many\n",
      "has_property: 2.5, 0.0692\n",
      "has_specimen_procedure one_to_many\n",
      "has_specimen_procedure: 3.0, 0.0\n",
      "presentation_strength_denominator_unit_of many_to_one\n",
      "presentation_strength_denominator_unit_of: 0.5, 0.0\n",
      "has_disposition one_to_many\n",
      "has_disposition: 3.0, 0.000115\n",
      "is_interpreted_by many_to_many\n",
      "is_interpreted_by: 0.75, 0.406\n",
      "access_of many_to_one\n",
      "access_of: 0.5, 0.0\n",
      "concentration_strength_denominator_unit_of one_to_one\n",
      "concentration_strength_denominator_unit_of: 1.0, 0.0\n",
      "concentration_strength_denominator_value_of one_to_one\n",
      "concentration_strength_denominator_value_of: 1.0, 0.0\n",
      "presentation_strength_numerator_value_of many_to_one\n",
      "presentation_strength_numerator_value_of: 0.5, 0.0\n",
      "finding_context_of many_to_many\n",
      "finding_context_of: 0.5, 0.00529\n",
      "has_pathological_process many_to_many_homogeneous\n",
      "has_pathological_process: 2.0, 0.999\n",
      "has_revision_status many_to_one\n",
      "has_revision_status: 0.5, 0.322\n",
      "basis_of_strength_substance_of many_to_one\n",
      "basis_of_strength_substance_of: 0.5, 0.999\n",
      "presentation_strength_denominator_value_of many_to_one\n",
      "presentation_strength_denominator_value_of: 0.5, 0.0\n",
      "uses_access_device one_to_one\n",
      "uses_access_device: 1.0, 0.0\n",
      "part_anatomy_structure_of one_to_one_homogeneous\n",
      "part_anatomy_structure_of: 1.0, 1.0\n",
      "substance_used_by one_to_many\n",
      "substance_used_by: 3.0, 0.0\n",
      "associated_finding_of many_to_many_homogeneous\n",
      "associated_finding_of: 1.25, 0.977\n",
      "has_measurement_method one_to_one_homogeneous\n",
      "has_measurement_method: 1.0, 1.0\n",
      "associated_procedure_of many_to_many\n",
      "associated_procedure_of: 0.5, 0.211\n",
      "procedure_site_of many_to_many\n",
      "procedure_site_of: 0.667, 0.0\n",
      "has_concentration_strength_denominator_value one_to_one\n",
      "has_concentration_strength_denominator_value: 1.0, 0.0\n",
      "specimen_source_identity_of many_to_one\n",
      "specimen_source_identity_of: 0.5, 0.219\n",
      "associated_morphology_of many_to_many_homogeneous\n",
      "associated_morphology_of: 0.833, 0.962\n",
      "alternative_of many_to_one\n",
      "alternative_of: 0.5, 0.966\n",
      "inverse_isa many_to_many_homogeneous\n",
      "inverse_isa: 1.0, 0.969\n",
      "direct_device_of many_to_many\n",
      "direct_device_of: 0.5, 0.00204\n",
      "has_specimen_source_morphology many_to_one\n",
      "has_specimen_source_morphology: 0.25, 0.014\n",
      "is_modification_of one_to_many\n",
      "is_modification_of: 2.0, 0.999\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "\"\\ntarget cardinality: bigger means the relation spans more groups (heterogeneous)\\nhomogeneity: how often does it occur for concepts within same group\\n\\nclasses:\\nmany_to_one: if it's n>1 to 1\\none_to_many: 1 to n>1\\nmany_to_many: n>1 to n>1\\nmulti_homo: n>1 to n>1 and homo\\none_to_one: 1 to 1 (not homo)\\nhomogeneous: 1 to 1 and same group\\n\\n\""
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "relation2group_oneormany = {}\n",
    "for rela in set(snomed_triplets['RELA']):\n",
    "    if rela not in exclude_relations:\n",
    "        headlist = []\n",
    "        taillist = []\n",
    "        pairs = snomed_triplets[snomed_triplets['RELA']==rela][['SG1', 'SG2']]\n",
    "        num_source = len(set(pairs['SG1']))\n",
    "        num_target = len(set(pairs['SG2']))\n",
    "        target_cardinality = (num_target/num_source)\n",
    "        homo = (sum(pairs['SG1'] == pairs['SG2']) / len(pairs))\n",
    "        #how homogeneous is this relation? measures whether relation is within same types/groups or not\n",
    "        if num_source < 1.1 and num_target < 1.1 and homo < 0.9:\n",
    "            relation2group_oneormany[rela] = 'one_to_one'\n",
    "        elif num_source < 1.1 and num_target < 1.1 and homo > 0.9:\n",
    "            relation2group_oneormany[rela] = 'one_to_one_homogeneous'\n",
    "        elif num_source >= 1.1 and num_target < 1.1:\n",
    "            relation2group_oneormany[rela] = 'many_to_one'\n",
    "        elif num_source < 1.1 and num_target >= 1.1:\n",
    "            relation2group_oneormany[rela] = 'one_to_many'\n",
    "        elif num_source >= 1.1 and num_target >= 1.1 and homo < 0.9:\n",
    "            relation2group_oneormany[rela] = 'many_to_many'\n",
    "        else:\n",
    "            relation2group_oneormany[rela] = 'many_to_many_homogeneous'\n",
    "        \n",
    "#         print(rela, relation2group_oneormany[rela])\n",
    "\n",
    "#         print('{}: {:.3}, {:.3}'.format(rela, target_cardinality, homo))\n",
    "\n",
    "with open(os.path.join(data_dir, 'relation2sg_oneormany.json'), 'w') as fp:\n",
    "    json.dump(relation2group_oneormany, fp)\n",
    "\n",
    "\"\"\"\n",
    "target cardinality: bigger means the relation spans more groups (heterogeneous)\n",
    "homogeneity: how often does it occur for concepts within same group\n",
    "\n",
    "classes:\n",
    "many_to_one: if it's n>1 to 1\n",
    "one_to_many: 1 to n>1\n",
    "many_to_many: n>1 to n>1\n",
    "multi_homo: n>1 to n>1 and homo\n",
    "one_to_one: 1 to 1 (not homo)\n",
    "homogeneous: 1 to 1 and same group\n",
    "\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Supplements/notebooks/visualization_prep.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "'\\nVisualization\\n\\nPerhaps we could do largeviz for kge, snomed2vec, cui2vec with hierarchical labels to show kge captures it better\\n\\nAlso try doing relations visualization with labels=oneormany,broad,specific\\n\\n\\n'"
      ]
     },
     "execution_count": 1,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\n",
    "\"\"\"\n",
    "Visualization\n",
    "\n",
    "This notebook is just for generating relevant files for visualizing (mainly, labels)\n",
    "The actual visualization needs to be done in a .py script because jupyter can't hang\n",
    "\n",
    "Also, for visualization purposes, need to subset the embeddings to those that are included in the mappings\n",
    "\n",
    "\n",
    "Entity label types:\n",
    "1. specific semantic types (semantic structure)\n",
    "-semantic type visualization should only be done for a given broad semantic group, otherwise it's too cluttered\n",
    "-pick a couple of broad semantic groups to zoom in on\n",
    "2. broad semantic groups (semantic structure)\n",
    "3. depth in hierarchies (hierarchical structure)\n",
    "\n",
    "how to use hierarchy data to create depth (integar distance from root node) for each CUI:\n",
    "1. subset MRHIER to snomed CUIs\n",
    "2. count num of ancestors in path (average if multiple contexts, int)\n",
    "3. look at distribution of depths and see if we need to bin\n",
    "\n",
    "\n",
    "Relation labels:\n",
    "just read in relation2oneormany.json and relasion2broad.json and map using id2relation\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 92,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import pandas as pd\n",
    "import pickle\n",
    "import os\n",
    "import json"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 93,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Set up paths\n",
    "embeddings_dir = '/home/dc925/project/data/embeddings'\n",
    "snomed2vec_emb_file = os.path.join(embeddings_dir, 'snomed2vec/snomed2vec.csv')\n",
    "cui2vec_emb_file = os.path.join(embeddings_dir, 'cui2vec/cui2vec_pretrained.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Entity labels\n",
    "\n",
    "# load in semantic_info.csv, which contains both specific semantic types and semantic groups\n",
    "semantic_df = pd.read_csv('/home/dc925/project/clinical_kge/semantic_info.csv', sep='\\t', index_col=0)\n",
    "semantic_df = semantic_df.drop_duplicates(subset='CUI')\n",
    "# Create mappings for semantic types and groups\n",
    "cui2sty = semantic_df.set_index('CUI')['STY'].to_dict()\n",
    "cui2sg = semantic_df.set_index('CUI')['SemGroup'].to_dict()\n",
    "# semantic_groups = ['CHEM', 'DISO', 'ANAT', 'PROC', 'CONC', 'DEVI', 'PHEN', 'PHYS']\n",
    "filtered_semantic_df = pd.read_csv('/home/dc925/project/clinical_kge/filtered_semantic_info.csv', sep='\\t', index_col=0)\n",
    "filtered_semantic_df = filtered_semantic_df.drop_duplicates(subset='CUI')\n",
    "fcui2sty = filtered_semantic_df.set_index('CUI')['STY'].to_dict()\n",
    "fcui2sg = filtered_semantic_df.set_index('CUI')['SemGroup'].to_dict()\n",
    "\n",
    "\n",
    "\n",
    "# Hierarchy; create mappings for depth\n",
    "# mrhier = pd.read_csv('/home/dc925/project/data/snomed/MRHIER.RRF', sep='|', header=None)[[0, 6]]\n",
    "# mrhier = mrhier.dropna()\n",
    "\n",
    "# mrhier.columns = ['CUI', 'PATH']\n",
    "# mrhier['depth'] = mrhier['PATH'].apply(lambda x: len(x.split('.')))\n",
    "\n",
    "# gp = mrhier.groupby('CUI')\n",
    "# gp = gp.mean()\n",
    "# depth = gp['depth'].apply(lambda x: round(x))\n",
    "# cui2depth = depth.to_dict()\n",
    "# cui2depth['C2720507'] = 1"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 95,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "345483"
      ]
     },
     "execution_count": 95,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "len(fcui2sg)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 115,
   "metadata": {},
   "outputs": [],
   "source": [
    "# load in trained embeddings\n",
    "with open('/home/dc925/project/data/embeddings/kge/RotatE.pkl', 'rb') as fin:\n",
    "    model = pickle.load(fin)\n",
    "entity_embeddings = model.solver.entity_embeddings\n",
    "id2entity = model.graph.id2entity\n",
    "\n",
    "sty_labels = np.array([fcui2sty[id2entity[i]] for i in range(len(id2entity))])\n",
    "sg_labels = np.array([fcui2sg[id2entity[i]] for i in range(len(id2entity))])\n",
    "np.save('/home/dc925/project/data/embeddings/kge/sty_labels.npy', sty_labels)\n",
    "np.save('/home/dc925/project/data/embeddings/kge/sg_labels.npy', sg_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 116,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(293879, 512)"
      ]
     },
     "execution_count": 116,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "entity_embeddings.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 117,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array(['ANAT', 'CHEM', 'CONC', 'DEVI', 'DISO', 'PHEN', 'PHYS', 'PROC'],\n",
       "       dtype='<U4'),\n",
       " array([ 33939,  40309,  13706,  12648, 126804,   2935,   3894,  59644]))"
      ]
     },
     "execution_count": 117,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.unique(sg_labels, return_counts=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 99,
   "metadata": {},
   "outputs": [],
   "source": [
    "# l, c = np.unique(sty_labels, return_counts=True)\n",
    "# dict(zip(l, c))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 100,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "\"\\nPROC\\n'Therapeutic or Preventive Procedure': 33535\\n'Laboratory Procedure': 9745\\n'Health Care Activity': 6678\\n'Educational Activity': 527\\n'Diagnostic Procedure': 9126\\n\\nCHEM\\n'Pharmacologic Substance': 8334\\n'Organic Chemical': 8483\\n'Amino Acid, Peptide, or Protein': 10540\\n'Clinical Drug': 9475\\n'Immunologic Factor': 1187\\n'Indicator, Reagent, or Diagnostic Aid': 846\\n\\n\""
      ]
     },
     "execution_count": 100,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "\"\"\"\n",
    "PROC\n",
    "'Therapeutic or Preventive Procedure': 33535\n",
    "'Laboratory Procedure': 9745\n",
    "'Health Care Activity': 6678\n",
    "'Educational Activity': 527\n",
    "'Diagnostic Procedure': 9126\n",
    "\n",
    "CHEM\n",
    "'Pharmacologic Substance': 8334\n",
    "'Organic Chemical': 8483\n",
    "'Amino Acid, Peptide, or Protein': 10540\n",
    "'Clinical Drug': 9475\n",
    "'Immunologic Factor': 1187\n",
    "'Indicator, Reagent, or Diagnostic Aid': 846\n",
    "\n",
    "\"\"\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 101,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Cui2vec\n",
    "cui2vec = pd.read_csv(cui2vec_emb_file, index_col=0)\n",
    "new_indexes = cui2vec.index[cui2vec.index.isin(fcui2sg.keys())]\n",
    "# new_indexes = new_indexes[new_indexes.isin(cui2sg)]\n",
    "sty_labels = np.array([cui2sty[cui] for cui in new_indexes])\n",
    "sg_labels = np.array([fcui2sg[cui] for cui in new_indexes])\n",
    "# depth_labels = np.array([cui2depth[cui] for cui in new_indexes])\n",
    "cui2vec = cui2vec.loc[new_indexes].to_numpy()\n",
    "np.save('/home/dc925/project/data/embeddings/cui2vec/cui2vec.npy', cui2vec)\n",
    "np.save('/home/dc925/project/data/embeddings/cui2vec/sty_labels.npy', sty_labels)\n",
    "np.save('/home/dc925/project/data/embeddings/cui2vec/sg_labels.npy', sg_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(45597, 500)"
      ]
     },
     "execution_count": 102,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "cui2vec.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 103,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(45597,)"
      ]
     },
     "execution_count": 103,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sg_labels.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 104,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array(['ANAT', 'CHEM', 'CONC', 'DEVI', 'DISO', 'PHEN', 'PHYS', 'PROC'],\n",
       "      dtype='<U4')"
      ]
     },
     "execution_count": 104,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.unique(sg_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 105,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Snomed2vec\n",
    "snomed2vec = pd.read_csv(snomed2vec_emb_file, sep='\\t',index_col=0, header=None)\n",
    "new_indexes = snomed2vec.index[snomed2vec.index.isin(fcui2sg.keys())]\n",
    "sty_labels = np.array([cui2sty[cui] for cui in new_indexes])\n",
    "sg_labels = np.array([fcui2sg[cui] for cui in new_indexes])\n",
    "snomed2vec = snomed2vec.loc[new_indexes].to_numpy()\n",
    "np.save('/home/dc925/project/data/embeddings/snomed2vec/snomed2vec.npy', snomed2vec)\n",
    "np.save('/home/dc925/project/data/embeddings/snomed2vec/sty_labels.npy', sty_labels)\n",
    "np.save('/home/dc925/project/data/embeddings/snomed2vec/sg_labels.npy', sg_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 106,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(189882, 200)"
      ]
     },
     "execution_count": 106,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "snomed2vec.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 107,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(189882,)"
      ]
     },
     "execution_count": 107,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sg_labels.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 108,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(array(['ANAT', 'CHEM', 'DISO', 'PROC'], dtype='<U4'),\n",
       " array([17962, 28988, 99295, 43637]))"
      ]
     },
     "execution_count": 108,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "np.unique(sg_labels, return_counts=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 109,
   "metadata": {},
   "outputs": [],
   "source": [
    "## Relation labels\n",
    "\n",
    "# load in relation2oneormany.json and relation2broad.json and relation embeddings\n",
    "with open('/home/dc925/project/clinical_kge/data/case4/relation2broad.json', 'r') as fin:\n",
    "    relation2broad = json.load(fin)\n",
    "with open('/home/dc925/project/clinical_kge/data/case4/relation2oneormany.json', 'r') as fin:\n",
    "    relation2oneormany = json.load(fin)\n",
    "with open('/home/dc925/project/clinical_kge/data/case4/relation2sg_oneormany.json', 'r') as fin:\n",
    "    relation2sg_oneormany = json.load(fin)\n",
    "\n",
    "relation_embeddings = model.solver.relation_embeddings\n",
    "id2relation = model.graph.id2relation\n",
    "broad_labels = np.array([relation2broad[id2relation[i]] for i in range(len(id2relation))])\n",
    "oneormany_labels = np.array([relation2oneormany[id2relation[i]] for i in range(len(id2relation))])\n",
    "sg_oneormany_labels = np.array([relation2sg_oneormany[id2relation[i]] for i in range(len(id2relation))])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 110,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(162, 512)"
      ]
     },
     "execution_count": 110,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "relation_embeddings.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 111,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(162,)"
      ]
     },
     "execution_count": 111,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "broad_labels.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 112,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(162,)"
      ]
     },
     "execution_count": 112,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "oneormany_labels.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 113,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(162,)"
      ]
     },
     "execution_count": 113,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "sg_oneormany_labels.shape"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 114,
   "metadata": {},
   "outputs": [],
   "source": [
    "np.save('/home/dc925/project/data/embeddings/kge/broad_labels.npy', broad_labels)\n",
    "np.save('/home/dc925/project/data/embeddings/kge/oneormany_labels.npy', oneormany_labels)\n",
    "np.save('/home/dc925/project/data/embeddings/kge/sg_oneormany_labels.npy', sg_oneormany_labels)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.9"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> Supplements/sample_scripts/relation_prediction.sh <==
#!/bin/bash

GPU=0
export CUDA_VISIBLE_DEVICES=$GPU
for X in TransE DistMult ComplEx SimplE; do
# for X in RotatE; do

	OUTPUT_DIR=/home/dc925/project/output/snomed/310/relation_prediction/$X
    DATA_DIR=/home/dc925/project/clinical_kge/data/case4
    GPU=0

	mkdir -p $OUTPUT_DIR

	python /home/dc925/project/clinical_kge/graphvite_experiments.py \
	--data_dir $DATA_DIR \
    --transitive_closure \
    --model_name $X \
    --dim 512 \
    --gpu $GPU \
	--output_dir=$OUTPUT_DIR \
    --target relation \
    --load_model /home/dc925/project/data/embeddings/kge/$X.pkl \
    --eval_only \
    --per_relation_eval

done



==> Supplements/sample_scripts/training.sh <==
#!/bin/bash

# for X in TransE DistMult SimplE ComplEx RotatE; do
for X in TransE; do

	OUTPUT_DIR=/home/dc925/project/output/snomed/302/final_run_$X
    DATA_DIR=/home/dc925/project/clinical_kge/data/case4
    GPU=0

	mkdir -p $OUTPUT_DIR

	python /home/dc925/project/clinical_kge/graphvite_experiments.py \
	--data_dir $DATA_DIR \
    --transitive_closure \
    --model_name $X \
    --num_epoch 2000 \
    --dim 512 \
    --gpu $GPU \
    --num_negative 60 \
    --margin 8 \
    --learning_rate 5e-4 \
	--output_dir=$OUTPUT_DIR \
    --per_relation_eval \
    --target both \
    --save_model $X
    
done


==> Supplements/sample_scripts/visualization.sh <==
#!/bin/bash
GPU=0
export CUDA_VISIBLE_DEVICES=$GPU
# for X in TransE ComplEx DistMult SimplE RotatE Snomed2Vec Cui2Vec; do
for X in RotatE ComplEx Snomed2Vec; do

	OUTPUT_DIR=/home/dc925/project/output/snomed/310/viz/$X
    DATA_DIR=/home/dc925/project/data/embeddings

	mkdir -p $OUTPUT_DIR

	python /home/dc925/project/clinical_kge/visualization.py \
	--data_dir $DATA_DIR \
    --output_dir $OUTPUT_DIR \
    --model $X \
    --num_epoch 200 \
    --visualize_relations \
    --perplexity 50

done


